The Measurement and Modelling of Cosmic Ray Muons at KM3NeT Detectors

Atmospheric muons are the most frequently observed form of cosmic radiation. Despite this, the existence of the muon flux component produced in decays of short-lived parent particles, called prompt muon flux still awaits experimental confirmation. This contribution to the muon flux is expected to start dominating at high energies, around PeV, since many of the prompt parent particles are heavy hadrons, containing charm and strange quarks. The aim of this thesis was two-fold: to evaluate the possibility of observing the prompt muon flux and to validate the performance of the KM3NeT detectors. [shortened abstract, the full version is contained in the thesis]

==> Plots/data_vs_mc/O1/plot_reproduction.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 1,
   "metadata": {
    "scrolled": true
   },
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\Kaka\\AppData\\Local\\Temp\\ipykernel_10040\\2471477764.py:2: DeprecationWarning: Importing display from IPython.core.display is deprecated since IPython 7.14, please import from IPython display\n",
      "  from IPython.core.display import display, HTML\n"
     ]
    },
    {
     "data": {
      "text/html": [
       "<style>.container { width:100% !important; }</style>"
      ],
      "text/plain": [
       "<IPython.core.display.HTML object>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "# for broader display in the browser:\n",
    "from IPython.core.display import display, HTML\n",
    "display(HTML(\"<style>.container { width:100% !important; }</style>\"))"
   ]
  },
  {
   "cell_type": "markdown",
   "metadata": {
    "slideshow": {
     "slide_type": "slide"
    }
   },
   "source": [
    "# Imports"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 2,
   "metadata": {
    "scrolled": false,
    "slideshow": {
     "slide_type": "fragment"
    }
   },
   "outputs": [],
   "source": [
    "# Matplotlib\n",
    "%matplotlib inline\n",
    "from IPython.display import display\n",
    "import matplotlib.pyplot as plt\n",
    "from matplotlib import gridspec\n",
    "import matplotlib as mpl\n",
    "mpl.rcParams['axes.titlesize'] = 20\n",
    "mpl.rcParams['axes.labelsize'] = 25\n",
    "mpl.rcParams['lines.linewidth'] = 4\n",
    "mpl.rcParams['lines.marker'] = ','\n",
    "mpl.rcParams['lines.markersize'] = 5\n",
    "mpl.rcParams['lines.linestyle'] = '-'\n",
    "mpl.rcParams['xtick.labelsize'] = 20\n",
    "mpl.rcParams['ytick.labelsize'] = 20\n",
    "mpl.rcParams['figure.figsize'] = [12.0, 12.0]\n",
    "mpl.rcParams['savefig.transparent'] = False\n",
    "mpl.rcParams['savefig.facecolor'] = 'w'\n",
    "mpl.rcParams['savefig.dpi'] = 300\n",
    "mpl.rcParams['savefig.bbox'] = 'tight'\n",
    "mpl.rcParams['legend.markerscale']=1.5\n",
    "mpl.rcParams['legend.fontsize']=20\n",
    "mpl.rcParams['legend.title_fontsize']=20\n",
    "\n",
    "# , NumPy & pandas\n",
    "import numpy as np\n",
    "import pandas as pd"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 3,
   "metadata": {},
   "outputs": [],
   "source": [
    "SAVE_DIR = \"\" \n",
    "CLRS = ['#a6cee3','#1f78b4','#b2df8a','#33a02c','#fb9a99','#e31a1c','#fdbf6f','#ff7f00','#cab2d6','#6a3d9a','#ffff99','#b15928']"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 4,
   "metadata": {},
   "outputs": [],
   "source": [
    "DET='ORCA1' "
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 5,
   "metadata": {},
   "outputs": [],
   "source": [
    "file=pd.read_csv('digitized_zenith_plot_info.csv',sep=';')\n",
    "file['CORSIKA_err']=file['CORSIKA_err']-file['CORSIKA']\n",
    "file['data_err']=file['data']*0.01\n",
    "file['MUPAGE_err']=file['MUPAGE']*0.01"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 6,
   "metadata": {},
   "outputs": [
    {
     "data": {
      "text/html": [
       "<div>\n",
       "<style scoped>\n",
       "    .dataframe tbody tr th:only-of-type {\n",
       "        vertical-align: middle;\n",
       "    }\n",
       "\n",
       "    .dataframe tbody tr th {\n",
       "        vertical-align: top;\n",
       "    }\n",
       "\n",
       "    .dataframe thead th {\n",
       "        text-align: right;\n",
       "    }\n",
       "</style>\n",
       "<table border=\"1\" class=\"dataframe\">\n",
       "  <thead>\n",
       "    <tr style=\"text-align: right;\">\n",
       "      <th></th>\n",
       "      <th>x</th>\n",
       "      <th>data</th>\n",
       "      <th>MUPAGE</th>\n",
       "      <th>CORSIKA</th>\n",
       "      <th>CORSIKA_err</th>\n",
       "      <th>Unnamed: 5</th>\n",
       "      <th>Unnamed: 6</th>\n",
       "      <th>data_err</th>\n",
       "      <th>MUPAGE_err</th>\n",
       "    </tr>\n",
       "  </thead>\n",
       "  <tbody>\n",
       "    <tr>\n",
       "      <th>0</th>\n",
       "      <td>-0.9</td>\n",
       "      <td>0.003509</td>\n",
       "      <td>0.004235</td>\n",
       "      <td>0.001867</td>\n",
       "      <td>0.000780</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.000035</td>\n",
       "      <td>0.000042</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>1</th>\n",
       "      <td>-0.7</td>\n",
       "      <td>0.014369</td>\n",
       "      <td>0.014960</td>\n",
       "      <td>0.008512</td>\n",
       "      <td>0.002327</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.000144</td>\n",
       "      <td>0.000150</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>2</th>\n",
       "      <td>-0.5</td>\n",
       "      <td>0.025254</td>\n",
       "      <td>0.025595</td>\n",
       "      <td>0.013618</td>\n",
       "      <td>0.006483</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.000253</td>\n",
       "      <td>0.000256</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>3</th>\n",
       "      <td>-0.3</td>\n",
       "      <td>0.029273</td>\n",
       "      <td>0.031306</td>\n",
       "      <td>0.027373</td>\n",
       "      <td>0.007954</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.000293</td>\n",
       "      <td>0.000313</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>4</th>\n",
       "      <td>-0.1</td>\n",
       "      <td>0.029669</td>\n",
       "      <td>0.034391</td>\n",
       "      <td>0.013802</td>\n",
       "      <td>0.003079</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.000297</td>\n",
       "      <td>0.000344</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>5</th>\n",
       "      <td>0.1</td>\n",
       "      <td>0.038290</td>\n",
       "      <td>0.045592</td>\n",
       "      <td>0.023934</td>\n",
       "      <td>0.003809</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.000383</td>\n",
       "      <td>0.000456</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>6</th>\n",
       "      <td>0.3</td>\n",
       "      <td>0.076966</td>\n",
       "      <td>0.092882</td>\n",
       "      <td>0.050762</td>\n",
       "      <td>0.008079</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.000770</td>\n",
       "      <td>0.000929</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>7</th>\n",
       "      <td>0.5</td>\n",
       "      <td>0.237735</td>\n",
       "      <td>0.250852</td>\n",
       "      <td>0.261162</td>\n",
       "      <td>0.058266</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.002377</td>\n",
       "      <td>0.002509</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>8</th>\n",
       "      <td>0.7</td>\n",
       "      <td>0.600379</td>\n",
       "      <td>0.561398</td>\n",
       "      <td>0.471487</td>\n",
       "      <td>0.067749</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.006004</td>\n",
       "      <td>0.005614</td>\n",
       "    </tr>\n",
       "    <tr>\n",
       "      <th>9</th>\n",
       "      <td>0.9</td>\n",
       "      <td>0.935073</td>\n",
       "      <td>0.828643</td>\n",
       "      <td>1.000000</td>\n",
       "      <td>0.206793</td>\n",
       "      <td>NaN</td>\n",
       "      <td>NaN</td>\n",
       "      <td>0.009351</td>\n",
       "      <td>0.008286</td>\n",
       "    </tr>\n",
       "  </tbody>\n",
       "</table>\n",
       "</div>"
      ],
      "text/plain": [
       "     x      data    MUPAGE   CORSIKA  CORSIKA_err  Unnamed: 5  Unnamed: 6  \\\n",
       "0 -0.9  0.003509  0.004235  0.001867     0.000780         NaN         NaN   \n",
       "1 -0.7  0.014369  0.014960  0.008512     0.002327         NaN         NaN   \n",
       "2 -0.5  0.025254  0.025595  0.013618     0.006483         NaN         NaN   \n",
       "3 -0.3  0.029273  0.031306  0.027373     0.007954         NaN         NaN   \n",
       "4 -0.1  0.029669  0.034391  0.013802     0.003079         NaN         NaN   \n",
       "5  0.1  0.038290  0.045592  0.023934     0.003809         NaN         NaN   \n",
       "6  0.3  0.076966  0.092882  0.050762     0.008079         NaN         NaN   \n",
       "7  0.5  0.237735  0.250852  0.261162     0.058266         NaN         NaN   \n",
       "8  0.7  0.600379  0.561398  0.471487     0.067749         NaN         NaN   \n",
       "9  0.9  0.935073  0.828643  1.000000     0.206793         NaN         NaN   \n",
       "\n",
       "   data_err  MUPAGE_err  \n",
       "0  0.000035    0.000042  \n",
       "1  0.000144    0.000150  \n",
       "2  0.000253    0.000256  \n",
       "3  0.000293    0.000313  \n",
       "4  0.000297    0.000344  \n",
       "5  0.000383    0.000456  \n",
       "6  0.000770    0.000929  \n",
       "7  0.002377    0.002509  \n",
       "8  0.006004    0.005614  \n",
       "9  0.009351    0.008286  "
      ]
     },
     "execution_count": 6,
     "metadata": {},
     "output_type": "execute_result"
    }
   ],
   "source": [
    "file"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [
    {
     "name": "stderr",
     "output_type": "stream",
     "text": [
      "C:\\Users\\Kaka\\AppData\\Local\\Temp\\ipykernel_10040\\4143641499.py:15: UserWarning: marker is redundantly defined by the 'marker' keyword argument and the fmt string \",\" (-> marker=','). The keyword argument will take precedence.\n",
      "  ax1.errorbar(file['x'],file['data'],xerr=0.1,yerr=file['data']*0.01,c='k',label='data',fmt=',',marker='o',markersize=MS)\n",
      "C:\\Users\\Kaka\\AppData\\Local\\Temp\\ipykernel_10040\\4143641499.py:16: UserWarning: marker is redundantly defined by the 'marker' keyword argument and the fmt string \",\" (-> marker=','). The keyword argument will take precedence.\n",
      "  ax1.errorbar(file['x'],file['MUPAGE'],xerr=0.1,yerr=0,c='tab:orange',label='MUPAGE',fmt=',',marker='d',markersize=MS)\n",
      "C:\\Users\\Kaka\\AppData\\Local\\Temp\\ipykernel_10040\\4143641499.py:17: UserWarning: marker is redundantly defined by the 'marker' keyword argument and the fmt string \",\" (-> marker=','). The keyword argument will take precedence.\n",
      "  ax1.errorbar(file['x'],file['CORSIKA'],xerr=0.1,yerr=file['CORSIKA_err'],c='tab:purple',label='CORSIKA',fmt=',',marker='s',markersize=MS)\n",
      "C:\\Users\\Kaka\\AppData\\Local\\Temp\\ipykernel_10040\\4143641499.py:20: UserWarning: marker is redundantly defined by the 'marker' keyword argument and the fmt string \",\" (-> marker=','). The keyword argument will take precedence.\n",
      "  ax2.errorbar(file['x'],np.divide(file['data'],file['data']),xerr=0.1,yerr=0,c='k',label='data',fmt=',',marker='o',markersize=MS)\n",
      "C:\\Users\\Kaka\\AppData\\Local\\Temp\\ipykernel_10040\\4143641499.py:21: UserWarning: marker is redundantly defined by the 'marker' keyword argument and the fmt string \",\" (-> marker=','). The keyword argument will take precedence.\n",
      "  ax2.errorbar(file['x'],np.divide(file['MUPAGE'],file['data']),xerr=0.1,yerr=0,c='tab:orange',label='MUPAGE',fmt=',',marker='d',markersize=MS)\n",
      "C:\\Users\\Kaka\\AppData\\Local\\Temp\\ipykernel_10040\\4143641499.py:23: UserWarning: marker is redundantly defined by the 'marker' keyword argument and the fmt string \",\" (-> marker=','). The keyword argument will take precedence.\n",
      "  ax2.errorbar(file['x'],np.divide(file['CORSIKA'],file['data']),xerr=0.1,yerr=ratioerr,c='tab:purple',label='CORSIKA',fmt=',',marker='s',markersize=MS)\n"
     ]
    },
    {
     "data": {
      "image/png": "iVBORw0KGgoAAAANSUhEUgAABKMAAASlCAYAAAB0oxoMAAAAOXRFWHRTb2Z0d2FyZQBNYXRwbG90bGliIHZlcnNpb24zLjYuMywgaHR0cHM6Ly9tYXRwbG90bGliLm9yZy/P9b71AAAACXBIWXMAAA9hAAAPYQGoP6dpAAEAAElEQVR4nOzdd1hU19YG8HcGht5ERUVU1KiIYuxdwd6NBQtW1MRebqJJ1BhLojHG2GJLjL1gjb2CBVHUCHbsDRtio/cy5/uDb04Yp9IGhPf3PPPcmXP23mfNnMEbFnuvLREEQQAREREREREREZEBSPM7ACIiIiIiIiIiKjqYjCIiIiIiIiIiIoNhMoqIiIiIiIiIiAyGySgiIiIiIiIiIjIYJqOIiIiIiIiIiMhgmIwiIiIiIiIiIiKDYTKKiIiIiIiIiIgMhskoIiIiIiIiIiIyGCajiIiIiIiIiIjIYJiMIiIiIiLKAx4eHpBIJPDw8FB7XiKRQCKRYPbs2QaN62OhoaFiLBs3bszXWIiIqGhgMoqIiEgDf39/vX9ZDA8Ph6urq9h+zJgxEARBPK84rngEBAToFUO7du2U+mmK48iRI5g9eza6dOmC6tWro0SJEpDJZChWrBjq1auHyZMn4/79+3q/X4lEgn79+umMz9vbW2yfmzZu3KjymWX1oSkBAAC//PILJBIJPv/8c41toqOjsXLlSnTu3BnOzs6wsLCAra0tqlatioEDB2Lnzp1IT0/X+V5mz56tNj6pVAobGxtUq1YNgwYNwokTJ7L0GT1//hy//fYb2rVrB2dnZ1haWsLc3Bxly5ZFhw4dMHfuXDx9+lTv8c6ePasU34ULF/Tu+/btWxw+fBgzZ85Ep06dUKJECXEcb2/vLL0vbRTJnY8fRkZGsLe3R4MGDfDtt9/i0aNHuXZNIiIiyn3G+R0AERHRp+7Vq1do3bo1Hjx4AACYNGkSli5dqrXP1q1b0bJlS53jnj59Wuf109LS0LVrV7XnoqKicPXqVVy9ehXLly/HTz/9hKlTp+ocEwB2796NGTNmwM3NTa/2n5JDhw4BALp166b2/N9//41p06bhw4cPSscTExMRExODhw8fwsfHB66urvjrr7/QvHnzLMcgCAJiY2MRGxuLBw8eYNu2bejVqxd8fHxgamqqsV9SUhKmTZuG1atXIzk5WeV8WFgYwsLC4Ovri5kzZ6JPnz74/fffUa5cOa3xbNq0Sen15s2b0bRpU73eS6lSpfRql1fkcjkiIyMRHByM4OBg/PHHH1iyZAnGjh2br3ERERGRekxGERER5cDz58/RunVrPH78GADw7bff4rffftPY3szMDElJSdi9ezeWL1+uNeng4+MDuVwu9tHG1tYWHh4eaNSoESpVqoQyZcrAwsICYWFh8Pf3x/r16xEdHY1p06bBzs4Oo0eP1vneBEHArFmzsHfvXp1tc1uPHj1Qv359teeCgoIwfPhwAMCYMWM0JhwsLS3VHn/79i0uX74MQH0yasqUKVi0aBEAwNjYGP3790f37t1RoUIFpKSk4P79+/Dx8cHp06dx584dtG3bFlu3boWnp6fO97V+/Xo0aNAAQEYC5cWLF7hw4QKWLFmCxMRE7N27F9988w1Wrlyptv/79+/RrVs3XLp0CQBgbW2NAQMGoHXr1nBycoJMJkN4eDgCAwOxd+9ePHz4ELt27UKTJk3wv//9T2NciYmJ2LNnDwDAysoKcXFx2LVrF5YtW6b1O6pO+fLl4eLiAl9f3yz1y6pbt26Jz9PT0/Hy5Uvs3r0bmzZtQkpKCsaPH48KFSqgS5cueRpHTmSePZmfnJ2dC0wsRERURAhERESk1pkzZwQAAgBh1qxZKuefPHkiODs7i21++OEHjWMp2nzxxReCqampAEDYvXu31uu7ubkJAIR+/fppjUMQBCEtLU3rWE+ePBGKFSsmABBKliyptn3m91uiRAnx+dWrVzWOO3ToULGdoei6L7qsX79eACCUKlVKkMvlSudWrlwpju3k5CRcu3ZN4zjbtm0TTExMBACCqampxrazZs0Sxzxz5ozaNlevXhWMjY0FAIKxsbHw+vVrlTbp6elCq1atxLG6du0qvHnzRmN86enpwubNmwUHBwdhyZIlGtsp3otiXMXno893VGHmzJnCoUOHhPDwcEEQBOHp06fiGEOHDtVrDH24u7vr/L798ccfYpu6devm2rWzQxGvu7t7vsZBRERU0LBmFBERUTY8evQI7u7uCA0NBQDMmTMHc+fO1dnPzs5OnI2zZcsWje1u3LghzvwYMmSIznGNjIy0nq9YsSL69u0LAHj37h3u3buntf3EiRPFGTEzZ87Uef1PiWKJXufOnZVqXT179gyTJ08GkDGr6tSpU6hdu7bGcQYMGID169cDAJKTkzF48OBszy6pU6cO+vfvDyBj2aW/v79Km2XLluHMmTMAgA4dOmDfvn1wcHDQOKZUKsXgwYNx5coV1KpVS+v1N2/eDACoVasWhg0bhmrVqikd12XOnDno2rVrvi/XA4Bx48ahQoUKAICrV6/i7du3+RwRERERfYzJKCIioiy6f/8+3N3d8eLFCwDA/Pnzs5SwGTx4MADg2LFjKjWJFBRJgLp168LV1TWHEWewtrYWn+ta9leuXDmMHDkSAHD48GFxWVt2paenY9OmTejatSscHR1hamqK4sWLo3nz5li8eDESExNzNL6+kpOT4efnB0B1id7SpUvFz2XmzJmoWrWqzvEGDhyIjh07AgBCQkJw+PDhbMeWuTaX4rulkJKSgt9//x1AxlLP9evXw9hYv2oLTk5OaN26tcbzr1+/xsmTJwEAgwYNUvrf48eP4927d/q/iQJAKpUqLfF8/vy5+Pzj3e0ePnyI8ePHo0qVKrCwsIBEIhETzApJSUlYsWIF2rRpg9KlS8PExAQODg5o27Yt1q1bh7S0tGzHqm1jgsxF/ENDQ5GSkoLFixejfv36sLW1hb29PTw8PHDkyBGlfrGxsfjtt99Qp04d2NjYwM7ODu3atcOpU6c0xqFrN73MRfgVn8nChQtRt25dWFtbw9raGg0bNsSKFSu0fh4pKSk4dOgQxo8fjwYNGqBYsWKQyWQoXrw4GjVqhNmzZ+P9+/daPzNnZ2elwvhXrlyBt7c3KlasCFNTUzHGunXrQiKRoHr16lrHA4APHz6IfVlnjIjIMJiMIiIiyoI7d+7Aw8MDYWFhAIDFixfrXRBcoVOnTihevDhSU1OxY8cOlfPp6enw8fEB8F/iKqcSExNx4MABABm/rOuTaJk2bRrMzc0BAD/++GO2r/38+XPUq1cP3t7eOHLkCF6/fo2UlBREREQgMDAQkydPRq1atcQC8HnJ398fcXFxMDU1Rbt27cTjgiCICUBzc3OMGjVK7zEz12LasGFDtmMzMTERn8tkMqVzJ06cEL9zffr0gaOjY7av87Ft27YhPT0dUqkUAwYMAJCRZJNIJEhNTcX27dtz7VqGkvnz07Tj4YEDB1CnTh2sXLkSjx49UpsQvXHjBlxcXDBhwgScPn0ab968QWpqKt69e4dTp07hyy+/RNOmTfHmzZs8ey8AEBMTg5YtW2Ly5Mm4cuUKYmJiEBkZibNnz6Jr165YsmQJgIyftSZNmuD777/H9evXERsbi+joaJw8eRLt2rXDtm3bchzLmzdv0KRJE3z33Xe4du0a4uLiEBcXh6CgIEyYMAG9evWCXC5X23fkyJHo3r07Vq5cieDgYERFRSEtLQ0RERG4fPky5syZAxcXFwQGBuoVy59//onGjRtj06ZNYsJO4csvvwQA3Lt3T6yxpsm2bdvEvop6dERElLeYjCIiItLTzZs34eHhgfDwcEgkEqxYsQJff/11lseRyWTikix1S/VOnjyJ8PBwGBsbw8vLK9vxpqam4vnz59ixYweaNm2Khw8fAsj4ZSvzLClNypQpgzFjxgAAfH19cf78+SzH8OHDBzRv3hw3btyAqakpxo8fj927dyMoKAhnzpzBtGnTYGFhgUePHqFTp06Ijo7O8jWyQrFEr1WrVrCyshKP3759GxEREQCAFi1awNbWVu8x27ZtKybtsvMZKdy9e1d87uzsrHTu7Nmz4vPcLsit+A56eHigbNmyADKWdSp20tN3qV5Bkrm4ubrE3fPnzzFo0CBYWFjg119/RWBgIC5duoTly5eL3wvFUtxnz57BxsYG06ZNw759+xAcHIwTJ05g3LhxMDY2RlBQEL744gukpqbm2fsZOXIkrly5grFjx8LPzw/BwcFYu3at+N6mTJmCkJAQ9OrVC0+ePMHUqVPh7++PoKAgLF26FLa2thAEAWPGjMnxssVevXrhzp07mDhxIvz8/HDlyhX4+PiIM5AOHTqEv//+W23ftLQ0VKpUCZMnT8bOnTtx8eJFBAUFYc+ePRg9ejRMTEzw4cMH9OzZU2ecQUFBGD9+PJycnLBixQpcunQJ58+fx/z58wFkJFQVP5e6ksSK87Vq1dK4cQIREeWyfK5ZRUREVGBlLpTdo0cPoXjx4gIAQSKRCGvWrMnSWPiomPO///4rHnvw4IFS24EDBwoAhM6dOwuCoFwMWlfB7sxt1T06dOggREdH63y/GzZsEARBEN68eSNYWloKAIRWrVqp9NFVwHzAgAECAKFChQrCkydP1La5evWqeI3p06drfX8fx5nVAuYVKlQQAAgrVqxQOr5161ZxzKlTp2ZpTEEQhMaNG4v9X716pXROnwLmz58/Fz8DOzs7ITY2Vul827ZtxTEePnyY5fg0uXbtmlLh8sxWr14tnrt9+3aWxs3PAuaHDx8W21SqVEljf0dHR+HZs2cax2natKkAQKhTp47w7t07tW2OHTsmSKVSAYDafxN0FTDX9j3esGGDeF4ikQj79u1TaXPjxg3x+iVLlhRMTU2FS5cuqbQ7cuSIONbixYtVzme+X4qf/cwyf4dlMpna7/GHDx+EUqVKCQCEWrVqqX2/jx49Utk0ILObN28KVlZWAgBhxowZatsofoYBCG5ubkJkZKTG8QYPHiwAEGxtbYWEhAS1ba5evSqOp6vQPxER5R7OjCIiItLD/v37xfpOq1atwldffZWj8Ro2bCguldu6dat4PC4uDvv27QOQe0v0AKBEiRLYuXMnjhw5AhsbG737OTg4YPz48QCAM2fOiAW09REaGoqdO3cCAFasWIGKFSuqbVenTh2MGzcOANTWq8ktt27dwrNnzwCo1ovKXKemdOnSWR47c+FuTXXAPiaXy/H8+XP4+PigefPmiI+PBwD8/PPPSrO2Ph5TW9HyrMq8NLF3795K5/r27SsuHSzos6MUn+WiRYvEQv0A8N1332ns8+uvv6J8+fJqz507dw4XLlwAAGzatAklSpRQ265jx47w9PQEkLff3b59+6JHjx4qx2vVqoXmzZsDyNiY4H//+x8aNWqk0q5z585iUfdz587lKJYJEyaINbcys7e3x7BhwwBk/Kypm+VYuXJlpU0DPubm5iYur9u/f7/OWFauXAk7OzuN5xVjRUdHY+/evWrbKGZFmZiYiLXSiIgo7zEZRUREpIfMv0AdOnRIqTZJdimSTZmTUXv37kVCQgJsbGzwxRdfZHnMsmXL4tatW7h16xauXbuGw4cPY/z48YiPj8fo0aPx22+/ZXnMb7/9VlzWl5XaUUeOHEF6ejosLCzQqVMnrW1btmwJAAgLC1MqOJ2bFEv0atWqpZKEiI2NFZ9/nAjSR+Y+MTExGtu1atVKLARtZGSEChUqYODAgXj+/DkcHR2xdu1aMfmnKT5LS8ssx6dOWlqaWJusW7duKklKe3t7dO7cGUBGTR1NdYDyi+JzzPxZTpkyBQkJCQAylrZpqv1lYmKCPn36aBz74MGDAIBq1aopFZZXR/HdDQoKylExc20Uy3rV+fzzz/Vqp9hR8cmTJzmKZeDAgRrP1atXD0BGDbanT5/qHCsyMhKPHz/G7du3ERISgpCQEDG5dOfOHa1LH8uVK4cWLVpoHb9ly5Zi0l/dUr2UlBSlnwFNSUciIsp9TEYRERHpYcyYMeKudkePHoWXl1eOf/EcPHgwJBIJnjx5IhbsVcxA8fT0FOudZIVMJkPNmjVRs2ZN1K5dG126dMHy5ctx6dIlSCQSTJ8+PcsFeosXLy4W6Q4MDMSJEyf06hccHAwASEhIgLGxsVLy4ONH165dxX7h4eFZik9fimTUx7OiAOWdBuPi4rI8duY+WZl5llmnTp00/qKfOT7FDKqcOnHihFh4W9OMEMXxly9fZmlWXH6xsLBAu3btcPDgQfz1118a21WpUgVmZmYazyu+u/fv39f6vZVIJGLyMDU1Vaw7ltu0bTiQeWaQPu0yJzazw8XFReM5e3t78bmm69y6dQvDhw9HmTJlYG9vj88++ww1a9aEm5sb3NzcxJ0F5XI5IiMjNV5LkVzTZcSIEQCA06dPizMjFQ4ePCjOOmThciIiw2IyioiISA8lS5bEyZMn8dlnnwHImMHk7e2do9kiFSpUEP+yv2XLFrx69Ur8hT83l+gBGb+4zZ07F0DGDAFfX98s9f/mm2/EX2ZnzZqlV5/sFkpWzGzJTW/fvsXly5cBQCnxpZB5RkR2kmGZd1MrXry4xnbr168XZ65dvnwZPj4+cHd3BwCsW7cOnp6eEARBpV/mMXNr5zZF4rN48eLo2LGj2jZdu3YV73tBW6qn+Bxv3bqFO3fu4MWLF4iJiYGvr6/ahGNmxYoV03q+IH13gYwkmyZSqTRL7TTtLpjbsai7zrp161C3bl1s2LBBr58zdTscKui6hwpDhw6FTCaDIAjYtGmT0rn169cDyJhR2qFDB73GIyKi3MFkFBERkZ7KlCmD06dPi7VXtm3bhlGjRqlNHuhLkXTatWsX1q9fD7lcjvLly4sJityUednfnj17stTXzs4O33zzDQDg33//xeHDh3X2UfwyWqJECaXEga5HgwYNshSbPo4ePQq5XA4HBwc0bNhQ5XzmWRbXrl3L0tjp6em4efMmgIykpbrd2xQqVqwozlxr0KABvLy8cObMGbHWzpEjR7B06VKVfpmXYl29ejVL8akTHR0tLkX78OEDTExM1M76MTMzQ1RUFICMBGxuzcrKDYrPsWbNmqhevTqcnJxgZGSkV19d7RTf3c8//zxL313FboSk6t69exg9ejTS0tLg4OCAhQsX4sqVK/jw4QNSUlIgCAIEQcC6devEPtr+bdX3XpcqVUpMQG/cuFEcMywsTEzKDxkyRO/xiIgodxjndwBERESfknLlyuHUqVNo2bIlwsLCsHbtWpibm+OPP/7I1nh9+vTBhAkTEBkZiV9++QVAxtIobUV+s6tkyZLi84+Xq+jjf//7H5YtW4YPHz5g1qxZamcYZaaYzRMbG4vq1avn6y97iiV6Xbp0UZq9oVCzZk3Y29sjIiICAQEBiI6Ohq2trV5jnzx5UpwRo6uGjToSiQQrVqzAqVOn8Pz5c8yZMwdDhw5VWvLk7u6ORYsWAchIWPXr1y/L18ls165dSEpKylKfuLg47N27N9dn7RVEiu9uXFwcatasmc/RFA4bN25EWloajIyMcPbsWY3L/fJiqeOXX36Jffv24enTpzh79iw8PDywefNmMemoSAYTEZHhcGYUERFRFlWuXBmnTp0SdzVbvnw5pk6dmq2xbG1t0b17dwAQkwN59cv+q1evxOfZKdJtbW2Nb7/9FkDG7BzFrn+a1KlTBwCQnJws1uDJD8nJyeIMCE3LtyQSCYYMGQIgY2nQ33//rff4y5cvF597e3tnK0YLCwvMnDkTQMaspY8LzXfo0EGccbV7926le5kdiiV3ZcqUwfbt23U+nJyclPoVdorv7pMnT/KshllRc/v2bQAZs8201Z3Ki38rOnbsKH6HFYXMFf/bokULVKlSJdevSURE2jEZRURElA0uLi7w8/MTZ68sWLAAP/30U7bGGjJkCExNTWFqaoomTZpo/UUtJ3bv3i0+17VDmCbjx48Xk3CzZs3SuoymW7du4gwvdUvPDMXf3x9xcXEwNTVFu3btNLabNGkSTE1NAQBz5szBo0ePdI69Y8cOHDlyBEDG7Cpds8W0GTJkiLjL36pVq5RmiJiYmGDKlCkAMpKWI0aM0Lv2z6tXr3D69Gnx9dOnT8WC+b1790b//v11Pnr37g0gowh0ThNhnwJFglgQBCxbtiyfoykcFBs+aFvq+fr1a3H5aG6SSqXi7Kc9e/bg+PHjePDgAQAWLiciyi9MRhEREWVTrVq1cOLECXH3tFmzZolLqbKiS5cuSEpKQlJSEi5cuJDl/vv378fr16+1tgkICBCTZcbGxvDy8srydQDA0tIS33//PYCMAtJHjx7V2LZatWro06cPgIykzeLFi7WO/fTpU2zfvj1bcWmjWKLn4eGhdUaYs7MzFi5cCCBjeVabNm1w48YNje137dqFoUOHAshIFm3ZsiVHyytlMhm+++47ABlLGz9OgkyaNAmtWrUCkLETXs+ePfHu3TuN4wmCAB8fH9SrV0+saQVkzG5SJBE9PT31ik3RTi6XY+vWrfq/qU9U+/btxdpiCxcuxK5du7S2v3Xrlvg9I/UUs48ePnyo9t+5hIQEDBgwQGvR8pwYPnw4JBIJEhISxMSUtbW1+G8UEREZFmtGERER5UD9+vVx9OhRdOjQAfHx8ZgyZQosLCwwZswYg8Wwf/9+9OvXD126dEGbNm1Qo0YN2NnZITk5GY8fP8ahQ4ewa9cucee/mTNnolq1atm+3pgxY/D777/j9evXeP/+vda2q1evRnBwMJ48eYLJkyfjwIEDGDJkCGrUqAFTU1N8+PABN27cwPHjx3H69Gn07Nkz24kyTRTF1nXtsAYAEyZMwOPHj7Fs2TI8f/4c9evXh5eXF7p3744KFSogNTUV9+7dg4+PD06dOgUAMDU1xdatW1G7du0cxzpixAjMnTsX4eHhWL58OaZMmQJra2sAGbM7du3aha5du+Lff//FoUOHULlyZQwcOBCtW7eGk5MTZDIZwsPDcenSJfzzzz+4d++eyjW2bNkCAHBwcNC7xlXTpk1RpkwZvH79Glu2bBETkgrnz59XmkmW+Xvx6NEjbNy4Ual9dpczGpKPjw8aNmyIiIgI9OvXD1u3bkW/fv1QpUoVGBkZ4e3bt7h27RoOHTqES5cuYfLkyXp9x4qqwYMHY/ny5ZDL5ejSpQu+/fZbNG/eHGZmZrhy5QqWLFmChw8folmzZuLMvdzk7OyMtm3bws/PT1x62bdvX1haWub6tYiISDcmo4iIiHKoWbNmOHjwoDjDady4cTA3NzfoL9wpKSnYt2+f1jpO5ubmmDt3rrgrXnaZm5tj+vTpmDBhgs629vb2CAwMRN++fXHu3DkEBAQgICBAY3vFLLPccuvWLbFYu76JgqVLl8LFxQU//PADIiIisGXLFjGB87Hq1avjr7/+ylbhcnXMzMzwzTff4LvvvkNkZCRWrFiBadOmiedLlCgBf39/TJ06FatXr0ZsbCz+/PNP/Pnnn2rHk0gkGDhwIPr27QsACAwMxOPHjwEAPXv2VFvMXR2pVIqePXti1apVuH37Nq5cuYJ69eqJ59euXYtNmzap7RsYGKiSXPgUklGVK1fGxYsX0bt3b4SEhODQoUNaZz/l9ne3sGnQoAHmzJmDWbNmISoqCj/88INKm8mTJ6NmzZp5kowCMgqZ+/n5ia+5RI+IKP9wmR4REVEuaN26Nfbu3QsTExMIgoARI0Zg586dBrn2b7/9hvXr18Pb2xv169dHuXLlYGpqCnNzc5QtWxbt27fHr7/+isePH+c4EaXw1VdfoVy5cnq1LV26NAICAnD48GEMHDgQlSpVgoWFBWQyGUqWLImmTZti8uTJOHv2LNavX58r8Skokge1atUS6zHpY/To0Xj8+DGWL1+Ojh07oly5cjAzM4OVlRUqV66M/v37Y/v27bh161auJaIUxowZI9YiW7JkibhTn4KZmRmWLl2Khw8f4tdff0Xbtm1Rvnx5mJubw8zMDI6Ojmjfvj3mzZuHp0+fYsuWLWLx88wFyBV1oPSVuX1RKWRetWpVXL9+HT4+Pujdu7f4OZuYmKBMmTLw8PDAjBkzcOXKFbEAPWk2c+ZMHDlyBO3bt0exYsVgYmICJycn9OrVC76+vvj999/z9Po9evQQl+q6uLigadOmeXo9IiLSTCJoqzxKRERE9Alr0qQJLl26hOnTp2PevHn5HQ4R5aOHDx+iatWqADI2nVDUaCMiIsPjzCgiIiIqlN69e4fLly8D0H+JHhEVXoqZl8bGxhgyZEg+R0NEVLSxZhQREREVSpGRkfjxxx9hZGQk7oxGREVTVFQU1qxZAyBjuV7p0qXzOSIioqKNy/SIiIiIiKjQefv2LWJiYhAWFobZs2fjzJkzkEgkCA4ORt26dfM7PCKiIo0zo4iIiIiIqND57rvvVHZ5HDt2LBNRREQFAJNRRERERERUaJmYmKBy5cr46quvMGHChPwOh4iIwGV6RYpcLkdYWBisra0hkUjyOxwiIiIiIiIi+sQIgoDY2Fg4OjpCKs3evnicGVWEhIWFoVy5cvkdBhERERERERF94l68eAEnJ6ds9WUyqgixtrYGkPGFsbGxyZNrpKamwtfXF+3bt4dMJsuTa1DBwntetPB+Fz2850WPi4sLXr9+jTJlyuDevXv5HQ7lMf6MFz2850UP73nRYoj7HRMTg3Llyok5huxgMqoIUSzNs7GxydNklIWFBWxsbPgPXRHBe1608H4XPbznRY9iur1UKs2z/16ggoM/40UP73nRw3tetBjyfuek/E/2FvcRERERERERERFlA5NRRERERERERERkMExGERERERERERGRwTAZRUREREREREREBsNkFBERERERERERGQyTUUREREREREREZDBMRhERERERERERkcEwGUVERERERERERAbDZBQRERERERERERkMk1FERERERERERGQwxvkdAH16BEFAWloa0tPTVc6lpqbC2NgYSUlJas9T4cN7/umSSqWQyWSQSCT5HQoRERERERUhTEaR3gRBQGRkJKKiopCcnKyxTenSpfHixQv+gltE8J5/2oyMjGBtbQ1bW1tYWFjkdzhERERERFQEMBlFenvz5g0iIyNhbW2NkiVLwtjYWCX5IJfLERcXBysrK0ilXAVaFPCef5oEQYBcLkd8fDxiYmIQFRUFJycnWFtb53doRERERERUyDEZRXqJjo5GZGQkypQpAzs7O43t5HI5UlJSYGZmxsREEcF7/mmztLREyZIlERYWhpcvX6JChQqcIUVERERERHmKvzmSXmJiYmBhYaE1EUVEnyaJRAJHR0fIZDJER0fndzhERERERFTIMRlFOimW8lhZWeV3KESURyQSCWxsbBAbGwtBEPI7HCIiIiIiKsSYjCKd0tLSIAgCzMzM8jsUIspDFhYWSE9PR2pqan6HQkREREREhRiTUaSTXC4HANYDIirkjIyMAPz3M09ERERERJQXmF0gvX28cx4RFS78GSciIiIiIkNgMoqIiIiIiIiIiAyGySgiIiIiIiIiIjIYJqOIiIiIiIiIiMhgmIwiIiIiIiIiIiKDYTKKiHKVh4cHJBIJPDw8cjSOv78/JBIJJBIJ/P39cyU2IiIiIiIiyn9MRlGeyZxM0Pfxv//9L7/DJiIiIiIiIqI8xGQUkQHl1qyhT5ki8Th79uz8DsXgivJ7JyIiIiIiUjDO7wCoaBgzZgzGjh2rs12JEiUMEA3lJS6pIyIiIiIiIm2YjCKDcHBwQM2aNfM7DCIiIiIiIiLKZ1ymR0REREREREREBsNkFBVYmzdvFmvs+Pn56Ww/atQoSCQSmJqaIjIyUm2bM2fOYOjQoahUqRIsLCxgY2MDNzc3fPvttwgLC9M49uzZs8VYACApKQkLFy5E3bp1YW1tDWtrazRs2BArVqxAWlqaSn9vb29IJBKcPXsWAHD27FmV4u3Ozs4q/fbt24cePXrAyckJpqamsLa2RqVKldCiRQv8+OOPuHz5ss7P5WM1a9aERCJB//791Z7fuHGjGFPt2rXVtrl06ZLY5vjx40rnNNXFcnZ2Fj8/AJgzZ47KZ+Dt7a019l27dqFNmzYoWbIkzM3NUa1aNXz33XeIiIjQ+b7j4uLw66+/okmTJrC3t4epqSmcnJzg6emJw4cPa+2riF1XfIr7/PG9zI33TkREREREVFhwmR4VWD179sTo0aORmJgIHx8ftGvXTmPb1NRU7NmzBwDQuXNnFCtWTOl8UlIShg0bhh07dqj0DQkJQUhICFavXo3t27ejW7duWuN68+YNOnbsiOvXrysdDwoKQlBQEHx9fbF//35IpdnP9aanp8PLywu7d+9WOp6SkoK4uDg8ffoU58+fx7FjxxAcHJylsd3d3XH79m0xMfaxzMdv3ryJiIgI2Nvbq21jbGyM5s2bQy6XZymGrJLL5Rg8eDC2bt2qdPzBgwdYuHAh9u3bh3PnzqF06dJq+1+7dg1du3ZVSTi+evUK//zzD/755x/06tUL27Ztg5mZWZ69DyIiIiIiIuLMKCrArK2t0b17dwDA3r17kZSUpLHtsWPHxNkxAwcOVDonCAI8PT3FRFS3bt2wZcsWBAYG4uLFi1i2bBnKly+P+Ph4eHp66kzu9OrVC3fu3MHEiRPh5+eHK1euwMfHB9WrVwcAHDp0CH///bdSn3nz5uHWrVuoX78+AKB+/fq4deuW0sPX11dsv3r1ajER1bx5c2zcuBHnzp3D1atX4efnh0WLFqFdu3YwMjLS+Tl+TDFjKTw8HPfu3VM5n7kAuSAICAgI0Nimbt26sLKy0uu6vr6+uHXrlvh6zJgxKp/BvHnz1Pb98ccfsXXrVvTo0QN79+7FlStXcPToUXTp0gUA8OjRI3z99ddq+7569Qpt2rRBWFgYJBIJhg0bhhMnTiA4OBibN2/G559/DiDjO5ZXs5Ny8t6JiIiIiCjv7FkQjJWjTys99izI2h/8Kes4M4oM4u3btwgJCdHZrlq1apDJZOLrgQMHYufOnYiJicHhw4fh6emptp+Pjw8AwMbGBl27dlU6t3btWhw5cgQymQwHDx5Ex44dlc43btwYgwcPRosWLXD79m3873//w/nz5zXGqJj9lHkZWt26ddGhQwe4urrizZs3WLVqFUaNGiWeL1u2LMqWLQtLS0sAgKWlpdaC7rt27QIANGrUCGfOnIGxsfKPatu2bfHNN9/otTztY+7u7uJzf39/uLi4iK+fP3+O0NBQSCQSdOnSBYcPH4a/vz969OghtklPT0dgYCAAqCzF06Zq1apKr7NS1P7ChQuYO3cufvjhB6XjHTt2RMeOHeHr64s9e/bgjz/+QMmSJZXa/O9//xOXbf79998YMWKEeK5evXro27cvOnXqhDNnzmDnzp0YOnQoOnXqpPf70kdO3jsREREREVFhw5lRZBCrV6+Gm5ubzserV6+U+nXs2BHFixcHAGzbtk3t2HFxcTh48CAAoHfv3krLrARBwIIFCwAAEydOVElEKRQrVgwLFy4EAAQGBuLhw4ca38uECRPUJmHs7e0xbNgwAMCtW7cQHR2tcQxdwsPDAQBNmzZVSUR9fM2scnBwEGdxZZ4Flfm1q6sr+vTpo7bNlStXEBsbC0A5sZWX6tWrh+nTp6scl0gk+OabbwAAaWlpuHjxotL5sLAw7Nu3D0DGdylzIkrB1NQU69evFz/nFStW5Hb4RERERERElAmTUVSgyWQyMSly7NgxREVFqbTZt28fEhMTAagu0btz5w4eP34MABpnVSm0bNlSfP5xUiOzj6+RWb169QBkJMGePn2q9XralClTBkDGkr/3799nexxNFEmkj+tGKV57eHiICTdF3aiP2xgZGaF58+a5Hps6AwYMUCoAnpniMweAJ0+eKJ3z9/dHeno6AKhNRCk4OzuLNcky9yEiIiIiIqLcx2QUGcSsWbMgCILOh7od5RTJn+TkZLFIeWaKJXqOjo5o1aqV0rnM9Z+aNGmisoNZ5kfm2keKmUnqZF7W9rHMM5UUs4eyY+jQoQAyaiF99tlnGD58OLZv346XL19me8zMNNWNUsyC8vDwQPny5VGxYkWVulGKNnXq1IGNjU2uxKNLdj/zzEtDGzVqpPUaivMJCQkqSS0iIiIiIiLKPUxGfQKCgoLQuXNn2NnZwdLSEo0bNxZrChUFzZo1Q4UKFQCoLtV7+/YtTp48CQDo37+/yg52b9++zdY1ExISNJ6zsLDQeC7z9XMyu2b48OGYPn06jI2NER0djQ0bNmDAgAEoV64cPvvsM0yePDlHCZOP60YBwMuXL/HkyRNIJBLxvCJppWiTnp4u1tPKSr2onMruZ555RpeDg4PWa2TeiS87tbiIiIiIiIhIP0xGFXBnzpxBs2bNcP78efTt2xejR49GeHg4+vXrh0WLFuV3eAYhkUgwYMAAAEBAQIBSXaldu3YhLS0NgPrlc5mTE4cOHVLZwUzTY+zYsXn8rnSbN28eHj16hHnz5qF169ZiQubx48dYvHgxXFxc8Oeff2Zr7NKlS6NatWoA/ks0KZbfubq6ikXAFUkpRZvr168jJiZG6dynQtMyPyIiIiIiIjIsJqMKsLS0NHz11VeQSqUICAjAmjVrsGjRIty4cQNVq1bF9OnT8ezZs/wO0yAUiSa5XI7t27eLxxVL9FxcXFC3bl2Vfori5wBgZ2eHmjVr6vXQNYvGUCpUqIDp06fj1KlTiIqKQmBgICZNmgQzMzOkpqZi7NixuHbtWrbG/rhuVOYlegof141StJFKpWjRokW2rmtImZfwvXnzRmvbzEszPy4Mr5h9JZfLtY4RHx+f1RCJiIiIiIiKHCajCrDTp0/j8ePHGDBgAGrXri0et7W1xfTp05GSkoJNmzblX4AGVKNGDXz++ecA/ktAPX36VCw0rqmoeJ06dcTngYGBeRylbjmZnSOTydC0aVMsXbpU/AwEQVBbR0sfH9eNyly8XKFChQpwdnYW60Yp2tSuXRu2trbZfi+GUrNmTfH5v//+q7Xt5cuXAWQsCaxUqZLSOWtrawBAZGSk1jEePHiQnTCJiIiIiIiKFCajNHj79i0OHz6MmTNnolOnTihRooRY6Nrb2ztLYz179gyTJ0+Gi4sLLC0tYW9vjwYNGmDhwoVaaxMpZqG0b99e5VyHDh0AqO6GVpgpEk7Xrl3D3bt3xYQMAHEZ38fq1q0LJycnAMCaNWuQlJSU94FqYWZmBiCjGHtOtGnTRnye3d32Mi+z8/HxwcOHD5XqRSkoklOnT5/GuXPnlI5lR259Bvrw8PCAkZERAGD9+vUa2z1//hx+fn4qfRQqVqwIALh69SoEQVA7xu3bt3Hz5k2t8RjyvRMRERERkbLYiCS8ex6r9EhNVq31m5qcrtLu3fNYxEbk7++ThYlxfgdQUJUqVSpXxjl06BAGDRok1tkBMopjBwcHIzg4GGvXrsWRI0fw2WefqfR9+PAhAKBKlSoq50qXLg0rKyuxTVHg5eWF77//HoIgYNu2bdi/fz+AjF3yPp7JoiCVSjF9+nSMHTsWT548wZAhQ7BlyxaYmpqqbR8TE4PNmzdj/PjxefIeypQpAwB48uQJBEHQOFNq69at6N+/P4yN1f+I+vr6is8ViZKscnR0RJUqVfDw4UP88ccfAJTrRSm4u7tj48aN2Lx5M6Kjo8Vj2VWmTBk8ffoUjx8/zvYY+nJ0dETPnj2xZ88eHDt2DJs2bRJ3KlRISUnB8OHDkZqaCgBq7727uzsOHDiAsLAwbN++XSX5GRsbixEjRuiMx5DvnYiIiIiI/hMbkYRtMy8hPU176Q0AiAiLx65fglSOGxlLMfCnxrC2N8uLEIsUJqP0UL58ebi4uCglAPRx7do19OvXD4mJibCyssK0adPQqlUrJCYmYseOHfj777/x4MEDdOnSBcHBweJSIAXFL/6alkPZ2NiIbQq6t2/fIiQkRGc7c3NzVK5cWe05JycnuLu7w9/fHytXrkRUVBQAzUv0FEaPHg0/Pz/s27cPu3fvxtWrVzFq1Cg0bNgQtra2iImJwb179+Dv74+DBw/CzMwsz5JRTZs2xYYNG/D27Vt88803GDRokHh/ZTKZuGvg4MGDMWXKFPTq1QtNmzZF5cqVYWZmhjdv3sDPzw+rV68GAFhZWel8/9q4u7vj4cOH4vdI3YwnxTFFG6lUipYtW2b7mk2bNsXTp09x8OBB/PXXX2jWrJk4Y8jGxibX63UtWbIEp06dQmRkJIYPH47z58+jX79+KFasGO7du4fff/8d169fBwD07dsXnTp1Uhlj0KBBmD17NmJiYjBixAg8evQIHTp0gEQiwZUrV7B48WK8fPkSderU0VrDy9DvnYiIiIiIMiTFpeqViNImPU2OpLhUJqNyAZNRGsycORMNGjRAgwYNUKpUKYSGhmZ5BsqkSZOQmJgIY2Nj+Pr6okmTJuK51q1bo0qVKvjuu+/w4MEDLFq0CLNnz87ld1FwrF69WkygaPP555+LiQF1Bg4cCH9/fzERZWxsjL59+2odUyKRYOfOnZg0aRL+/PNPPH78GN99953G9nmZEOjfvz/mz5+PJ0+eYOnSpVi6dKl4rkKFCggNDRVfv3nzRuvnZmtrix07dqBcuXLZjsfDwwNr165Vev0xZ2dnVKhQQSyWX6tWLdjZ2WX7mlOmTMGePXuQnJyM0aNHK50bOnQoNm7cmO2x1XFycsKpU6fQtWtXhIWFYe3atUrvWaFXr14aa7CVLFkSa9euhZeXF5KSkjBr1izMmjVLPG9ubo4tW7bg8OHDWpNRhn7vREREREREBRFrRmkwZ84cdO3aNdvL9S5fvizW1xkxYoRSIkph8uTJqF69OgBg2bJl4jIhBcWMGU2zn2JiYj6JItK5ydPTU2mJXfv27VWWlakjk8mwatUq3LhxAxMmTICbmxtsbW1hZGQEW1tb1K5dGyNGjMCePXtw9+7dPIvfysoKFy5cwKRJk1C9enVYWFiobRcSEoIFCxagW7ducHV1RfHixWFkZAQ7Ozs0btwYs2bNwv3799GxY8ccxZN5uZ26elEK6nbYy67atWvj4sWL8PLyQvny5TUumcxNderUwf379zF//nw0atQIdnZ2MDExgaOjI3r16oWDBw/in3/+EWcpqdOnTx9cuHABPXv2RMmSJWFiYoJy5cph6NChCAoKgqenp8448uO9ExERERERFTScGZVHFPWMAGDYsGFq20ilUgwZMgTTpk1DVFQUzpw5o1SsXFEr6uHDh6hXr55S3/DwcMTFxaFhw4a5H3wu8fDw0FjsObvs7OxyVITczc1NrI+UFbNnz9Zr5po+77lUqVJKM6LUqVGjBmrUqKF1BlducHJy0usebdy4Ue9ZO4rC+9rUqVNHqQC9Oln5/ujTzsrKClOnTsXUqVP1GlOdhg0bYu/evRrP6/M56fPeiYiIiIiICjMmo/LI+fPnAQCWlpYqiaTMMs9ECQwMVEpGubu7Y/78+fD19UX//v2V+p04cUKlPxEREREREZGh7VkQnN8h6KRu17zsOLnxDmSmRrob5hNBEGBSPb+j0I3JqDyiWOr12WefadwRDQBcXFxU+ii0adMGlSpVgo+PDyZOnIjatWsDyFi298svv8DExARDhgzJ/eCJiIiIiIiI9PTmaYzuRoVERFh8foegkxOTUUVTUlIS3r9/DyBjGZQ2xYoVg6WlJeLj4/HixQulc8bGxli7di06dOiAli1bon///rC2tsY///yDZ8+e4ffff4ezs7PGsZOTk5GcnCy+jonJ+AciNTVVpT6VNqmpqRAEAXK5HHK59t0HFMulFO2p8OM9LzzkcjkEQUBqaiqMjNT/tUfxb0dW/g2hTxvvedGT+d913vfCjz/jRQ/vedHDe1405eX9zo2xmYzKA7GxseJzKysrne0Vyai4uDiVc61atcL58+cxa9Ys7Ny5E6mpqXBzc8OCBQvQr18/rePOnz8fc+bMUTnu6+ursXC2OsbGxihdujTi4uKQkpKiV5/MnwEVDbznn76UlBQkJiYiICAAaWlpWtv6+fkZKCoqKHjPiw7FH7KSk5Nx9OjRfI6GDIU/40UP73nRk7f33DoPx6bsyMv7nZCQkOMxmIzKA5kLbJuYmOhsr9hRKzExUe35hg0b4tixY1mOY9q0afjmm2/E1zExMShXrhzat28PGxsbvcdJSkrCixcvYGVlpXW3MSDjr6ixsbGwtraGRCLJcsz06eE9LzySkpJgbm6Oli1bavxZT01NhZ+fH9q1aweZTGbgCCk/8J4XPYr/LjE1NUXnzp3zORrKa/wZL3p4z4seQ9zzNcfO5cm4lH15eb8Vq65ygsmoPJD5lzh9ZhIp/gJpbm6eq3GYmpqq3TpeJpNl6UuZnp4OiUQCqVQKqVSqta1imZaiPRV+vOeFh1QqhUQi0evfiKz+O0KfPt7zokPxhwXFvwdUNPBnvOjhPS968vKel6qo/2SH/JKanJ4r9Z7sHS0LfAFzIDZP73dujMtkVB6wtv5viqK6pXcfi4/P+IHQZ0kfERERERERUUGyaP+E/A5BJzvT0ujqkvM4N5/+FVHJ4bkQUd4QBAHTqk/L7zB0YjIqD5iZmaF48eL48OEDXr58qbVtZGSkmIwqV66cIcIjIiIiIiIiyjWXLl3K7xB0cipRBV1ddLfTJeT2bbx8/zDnAxVxXFOTR1xdXQEAjx490loI+N69e+Lz6tU/gf0XiYiIiIiIiIhygMmoPNK8eXMAGUvwrly5orHd2bNnxefNmjXL87iIiIiIiIiIiPITk1F5pEePHuLzDRs2qG0jl8uxefNmAICdnR1atWpliNAom0JDQyGRSCCRSLBx40aV8xs3bhTPh4aGGjy+T43is5o9e3Z+h5Ijur4XREREREREpIw1o/JIw4YN0aJFC5w7dw7r1q3D0KFD0aRJE6U2ixYtwt27dwEAkyZN4m4WRERERERE9Mlp3LhxfoegU0q8gNS0ZMiMVXec11dqWjIcytjD6bOC+34zdtMr+JiM0uD8+fN49OiR+Pr9+/fi80ePHqnMgPD29lYZY9myZWjWrBkSExPRvn17TJ8+Ha1atUJiYiJ27NiBNWvWAACqVq2KyZMn58n7oILD29sbmzZtQoUKFThz6hOg2Np81qxZn/zsLSIiIiKivHTx4sX8DkGn1NRUVP+sFpIT0pWOO1gA+/tbwMxYIh5LShPwxY4EvEtQHsPM0hh3Ht4o0BNJUlNTcfTo0fwOQycmozRYu3YtNm3apPZcYGAgAgMDlY6pS0bVqVMHO3fuxKBBgxATE4Pp06ertKlatSqOHDkCa2vrXIlbnZUrV2LlypVIT0/X3ZiyzdvbW+33gAo3Z2fnT+avD0RERERERZVMJsNA776YN2+e0u/GC3qZo7SJMWRG/yWjUqUCJtdLxaB9SeIxqVSKH8f9WKATUZ8S1ozKY926dcPNmzfx9ddfo2rVqrCwsICdnR3q16+PBQsW4Nq1a/jss8/yNIZx48bhzp07CAoKytPrEBERERERERVUo0aNgrm5OaTSjFRI03JGGOAmU0pEAYDMSIKBtUzQxMkIQEYiytLSEiNHjjR4zIUVk1EabNy4EYIg6P3QpkKFCli8eDHu37+P+Ph4REZGIigoCN999x0sLCwM9I6IiIiIiIiIii5HR0ccOnQIUqkUxkZSrOxshrR09b/Pp8kFrOxsBiOpFFKpFIcOHYKjo6OBIy68mIyiPBcZGYmpU6fCxcUF5ubmcHBwQNu2bbF7924Auneh03fXNQ8PD0gkEnh4eKg9//r1a6xatQqenp6oUqUKLC0tYWpqirJly+KLL77Azp07IZfLs/0+Nb2P2bNnQyKRiMs+nz17JrbL/ACAgwcPiq937Nih85qTJ0+GRCKBsbExwsLCshzzgwcPMGHCBNSsWRPW1tYwMTGBo6MjateujeHDh2Pnzp1ITk7W2D88PBwzZsxAq1atUKJECZiamqJcuXLo27cvTp48meV41Ll69SpGjx6NatWqwcrKCpaWlqhWrRrGjBmDBw8e6DVGSEgIJkyYADc3NxQrVgwymQylS5dG27Zt8dtvv+H169diW2dnZ/F+AMCcOXNU7lXm5Zj67qaXkpKCVatWoVWrVihZsiRMTExQunRpdO7cGVu3btX63fP29oZEIoGzszMAICoqCjNnzkSNGjVgaWkJOzs7tGzZEtu2bdPr8yAiIiIiKqo8PDzg5+eHUQ0tUbu0EYw/mhWlYCyVoE4ZI4xqZImTJ0/C3d3dwJEWbqwZRXnq7t27aNu2rVKiJCkpCadOncKpU6cwbNgwtGzZMs/jSE9Ph5OTk9pf+MPCwnDw4EEcPHgQ69atw969e2FlZZXnManTpUsXlClTBq9fv8bGjRvRv39/jW3T0tKwdetWAEDHjh2znKXfvXs3Bg0ahJSUFKXjr1+/xuvXr3Hjxg1s2LABt27dQs2aNVX6b9u2DaNGjUJ8fLzS8ZcvX2L37t3YvXs3RowYgT///BPGxln/p0Yul2PKlClYunSpyuzDBw8e4MGDB1i7di1Wrlypcbpseno6vv32W7VjvHnzBm/evMGpU6dw584drYmknAoNDUWnTp1w7949lRiOHTuGY8eO4a+//sKBAwdgb2+vdaz79++jY8eOKonbc+fO4dy5c7h48SJWrFiR22+BiIiIiKjQ8GhUGy272kJIiYH6VFQGAcDybnaQNvzcUKEVGUxGUZ6JiYlBhw4dxERUv379MHToUDg4OODBgwdYvHgxNmzYgJCQkDyPRZGIaN26NTp16gQ3NzeULFkSsbGxePLkCf7++29cvHgRfn5+GDdunMbi9dkxduxYeHp6YsaMGThw4AAcHR1x4sQJtW2NjIzg7e2N+fPnw8/PDy9fvoSTk5PatkeOHMHbt28BAMOHD89STG/evMGwYcOQkpICBwcHjB8/Ho0bN0aJEiWQmJiIR48e4ezZs9i/f7/a/rt27cLgwYMhCAIqVaqEESNGoE6dOihVqhRCQ0Oxbt06HD16FOvWrYONjQ0WL16cpfgAYMKECVi1ahUAoGXLlvD29kalSpVgYWGBGzduYOnSpbh9+zZGjRqF0qVLo3v37ipjjBw5EuvXrwcAlClTBuPHj0fTpk1ha2uLd+/e4fLly9izZ49SH19fX6SkpMDNzQ0AMGbMGIwdO1apTbFixfR+H3FxcWjTpg2ePHkCAOjRoweGDx8OR0dHPH36FCtWrMDZs2dx/vx5dOvWDQEBATAyMlI7VkJCArp164YPHz5gxowZaNu2LaysrHDt2jXMmTMHL1++xMqVK9GtWzd06NBB7xiJiIiIiHJkbdv8jiBrop5DmhKjs5kEgCQ5GljZELArn/dx5QIjQQAcJuZ3GDoxGUV55ueff8aLFy8AAL/88gumTZsmnqtXrx48PT3RtWtX+Pr65nksRkZGuH//vtpi8e7u7hg2bBhmzZqFn376CVu2bMGMGTNQpUqVXLm2g4MDHBwcYGdnByBjFwd1M40URowYgV9//RVyuRybN29WuwsjADHJUrJkSXTr1i1LMR05ckSc0XTq1CmVeJo2bYohQ4aonWHz/v17jBw5EoIgYPjw4Vi9ejUSEhJgY2MDqVSKunXrolevXvjhhx/wyy+/YNmyZRg1ahSqVaumd3x+fn5iImrt2rUYMWKE0vkGDRpg0KBB6NKlC06fPo2JEyeic+fOSjOwDh48KH5GTZo0wdGjR8V7oNC+fXvMmDFD/J4CGTtcZubg4KD1fukyZ84cMRE1Y8YM/Pzzz+K5evXqoXfv3hg8eDC2bduGCxcuYM2aNRgzZozasd69e4eUlBRcvHgRNWrUUBrHw8MDbm5uSEpKwqpVq5iMIiIiIiLDeVnIN8uKe5Px+ARIAcAhv6PQjTWjKE+kpKRg3bp1AIBatWph6tSpKm1kMhnWrVtnkK0xJRKJzl0LZ86ciRIlSkAQBBw8eDDPY9KkcuXKYt0rTUvH3rx5g6NHjwIABg0alOXPMDw8HEDGDB9tiRZzc3OYm5srHVu9ejWio6NRtmxZrFq1SuMSvDlz5qBs2bJiUi0rfv31VwBA7969VRJRCmZmZmKy7NmzZzhz5ozaMSwsLLBnzx6VRFRm5cqVy1J8+kpOTsbatWsBADVq1FBb90wikWDVqlUoXrw4AOhcYvfzzz8rJaIUPvvsM/To0QMAcP78+ZwFTkRERERElIeYjKI8ceXKFURGRgIAhg4dqlQQOjMnJye0b9/ekKEByKhHFBYWhvv37yMkJAQhISG4e/euuCTuxo0bBo8psy+//BIA8PDhQ7WJha1btyItLQ1A1pfoARlL1oCM4vIHDhzIUl9Foq5r164wNTXV2M7Y2BhNmjQBAFy8eFHv8WNiYuDv7w8A8PT01Nq2evXqKFGihMo1Pnz4gEuXLgHIWB6aX7teXLlyBVFRUQAyipBrWn5nY2ODvn37AgDu3LmjVFA9M4lEggEDBmi8Xr169QAAERER4nWJiIiIiIgKGiajKE/cunVLfN6gQQOtbRs2bJjX4QDIqBu1detWtGrVClZWVihbtixcXFzg5uYmPq5fvw4gYylafurVq5dYl2jDhg0q5xXHGjRokK0lZN27dxdnCvXs2ROtW7fGkiVLcOXKFaSnp2vsl56eLn5Gf/31FyQSCYyMjFCsWDEYGRmp7DqnqMekmImlj2vXromF5r28vNTuPJj5obhXma9x/fp1sU5YixYt9L52bstcD61Ro0Za22Y+r6mOWokSJcQZVOpkLn4eGxurb5hEREREREQGxZpRlCcUs6KAjJo72pQqVSqvw0FSUhJ69eqFY8eO6dU+MTExjyPSzszMDIMGDcLy5cuxa9cu/PHHH7C0tAQAXL58Gbdv3waQvVlRAFC8eHEcPHgQXl5eePXqFc6cOSMuc7OxsUGbNm0wfPhwdO3aValfRESEOCMrKxISEvRuqyjKnpNrZE4mKmaB5YeIiAjxua6fg9KlS6vtl5mFhYXWMaTS//6+oC2pSERERESUq5y0T0AoUFITgTfZ2ESrVE1AZq67XT6Tf7SLeEHFZFQRsHLlSqxcuTLffjnVtETPkObNmycmotzd3TFu3DjUrVsXpUuXhrm5ufhLfMuWLXHu3DlxVk1++vLLL7F8+XLExcVhz549GDp0KID/ZkWZm5vDy8sr2+O3aNECjx49wj///IOjR48iICAAL1++RExMDPbt24d9+/ahQ4cO2Lt3r5gEyfwd+vLLLzFp0iTI5XLExcXByspKKRmSmYmJid5xZb7GX3/9haZNm+rVLys73OWHgvBzQERERESUJ748md8RZM3xacC/fwKCXHdbiRRoNAbo+Evex5UL0lNTgf+vL1yQMRlVBIwbNw7jxo1DTEwMbG1tDXLNzMWi37x5o7JDWWZv3mjflUAikUAQBHHpliaK3eE+JgiCWES6RYsWOH36tMakiaYZKfmhVq1aaNCgAYKCgrBhwwYMHToUSUlJ2LFjB4CMpXw5vZ9mZmYYOHAgBg4cCAB4+vQpjhw5guXLl+PBgwc4ceIEfvjhByxZsgSA8jIwQRBQs2ZNyOVyxMTEiLvp5VTmZWgWFhbZWoaoqCMFQGP9JUPI/Hnp+jnIvMwwcz8iIiIiIspl7t8D132ApGgA2iYiSABTG8D9O0NFVmSwZhTlCTc3N/F5UJD2bT51nbe2tgagvPTvY4Ig4NGjR2rPRUREiL/o9+nTR2PCJC4uDvfv39caS05kZ2aMopB5QEAAnjx5gr1794qFqbO7RE+bihUrYvz48QgKChKLue/atUs8b2JiIu7kFhgYmOvXB4DatWuLn1V2r1GnTh1xjICAgFyLLasyJ9L+/fdfrW0vX76sth8REREREeUyczug3U/QnohCxvn2P2e0p1zFZBTliXr16onLprZs2aJx2durV6/g6+urdayKFSsCAIKDgzW2OXbsmMbdwzLXONI0ewoA1q5dm616SPoyMzMDACQnJ+vdx8vLC5aWlhAEARs3bhSX6FWsWBGtWrXKkziBjLpRisLzHxdz7969OwDg3r17OHHiRK5fu2TJkmjcuDEAwMfHB+/evcvyGPb29uLyvl27diEsLCzLY2Tnfn2sXr164izBTZs2aZzdFxsbKyb9XF1d87XOFRERERFRkVBnUEYdKIn6Ha8hMQJKuQG1Bxk2riKCySjKE6amphg2bBiAjJ3NFi5cqNImLS0NX331FVJSUrSO5e7uDiBjZom6mTLh4eGYMGGCxv4lS5YUEwLbt29Xm1wICgrCjz/+qDWOnFIkGN6+fav3TmfW1tbo27cvgIz6SadPnwYAeHt756gG0YkTJ7QuX4uOjhZn6iiSgQqTJk2ClZUVAGDYsGFiMXVNjhw5gps3b2YpvhkzZgAAYmJi4OnpqTHRCGQki1auXImkpCSl499//z2AjMLmffr0QXR0tMYxXr58qXJMcb8eP36cpdgzMzU1FWe3hYSE4Oeff1ZpIwgCxo8fLyb9xo8fn+3rERERERGRnqRGQJdFgKChtrKQnnE+F0qRkCp+qpRnZs6cKS71+v777zFgwAAcP34cV69exY4dO9C0aVMcO3YM9evX1zrOyJEjYWxsDEEQ0K1bNyxduhTBwcG4cOECFi5ciDp16iA6OhpVqlRR218qlYo1kW7evInmzZtj+/btCA4OxqlTpzB58mS0bNkSZmZmWmv65JRipo5cLsfo0aNx6dIlPHr0SHxookhmvH37FnK5HFKpFN7e3jmKZfv27ahQoQK6dOmCZcuW4dSpU7h27RoCAgKwatUqNGnSBK9evQIAjB49WqlvqVKlsGnTJkgkErx+/RoNGzbEN998g4MHD+Lq1av4999/8c8//+D7779H5cqV0bVrVzx//jxL8XXu3BmTJk0CkLHMrnr16pgzZw5OnTqF69evIzAwEJs2bcKXX36JMmXKYPz48Sqz2rp164YRI0YAAC5cuABXV1fMnz8fAQEBuH79Ok6ePIlff/0VderUEZNfmSnu18GDB/HXX38hJCREvFdZ2fFv5syZqFSpEgBg9uzZ8PT0xJEjR3D16lX8888/aN26NTZv3gwAaNKkCUaOHJmlz4qIiIiIiLKpfGOgpqfq7CiJEeDWByjfKH/iKgoEKjKio6MFAEJ0dHSW+iUmJgp37twREhMTdbZNT08XIiMjhfT0dEEQBCEkJEQoXbq0gIzFuCoPb29vYcOGDeLrp0+fqh138eLFGsewt7cXAgICBHd3dwGA4O7urtI/KipKqF27ttYxzp49q3WMp0+fiu03bNigcl7X+0hPTxcaN26sMQZtXF1dxXbt2rXT2lYfQ4cO1RhH5sfo0aPFe/mxgwcPCvb29jrHkEqlwunTp1X6K87PmjVL7fhyuVyYM2eOYGxsrPMalpaWQkJCgsoYaWlpwvjx4wWJRKK1/9ChQ1X6Xrt2TTA1NdXZXtf3QtHGxcVFawzNmjUTPnz4oLa/4n5VqFBB7XkFfX6WtNHnZz0lJUXYv3+/kJKSkuXx6dPEe170lC1bVgAglC1bNr9DIQPgz3jRw3te9PCe6xD9ShB+dhCEWTb/PX52yDj+CTLE/c5ubiEzzoyiPFWjRg3cvn0b3333HapUqQJTU1OUKFECrVq1go+Pj1gDSZevv/4ax48fR4cOHVCsWDGYmpqiYsWKGDduHK5du4YWLVpo7W9ra4vAwED8/PPPcHNzg5mZGaysrFC9enVMmTIFN27cQMuWLXPjLWsklUrh6+uLGTNm4PPPP4eVlZXeS+0GDfpvnXJuFC5fsmQJtm7diuHDh6N+/fooW7YsTExMYG5ujqpVq2Lo0KE4d+4cVq9erbHge7du3fD06VMsXLgQLVu2RKlSpSCTyWBubo6KFSuia9euWLx4MUJDQ7NV30oikWDmzJl48OABvvvuO9SvXx/29vYwMjKCtbU1XF1dMXDgQGzatAmvX7+Gubm5yhhGRkZYvnw5goODMXLkSFStWhWWlpaQyWQoXbo02rdvj8WLF+P3339X6Vu7dm1cvHgRXl5eKF++PExNTbP8HhScnZ1x48YNrFixAu7u7ihevDhkMhlKlSqFjh07YsuWLQgICOAuekREREREhmbjCLT8FoDidzNJxu55No75GVWhJxEEDZWlqdCJiYmBra0toqOjYWNjo3e/pKQkPH36FBUrVhSLOmsil8sRExMDGxsbjUmMj23cuFGsL/X06VM4OzvrHVtRMXDgQPj4+KBYsWJ4/fp1jhIjuS0795wKJn1+1lNTU3H06FF07twZMpnMwBFSfuA9L3qcnJzw6tUrlC1bVm1NPSpc+DNe9PCeFz2853pITQJW1AOiXwK2TsD4K4BM++++BZUh7nd2cwuZ8TdHogIuKioK+/btA5CRlCpIiSgiIiIiIqJPnswM6Pw7YFc+438/0UTUp8Q4vwMgIu3++OMPJCYmAlAtJk5ERERERES5oFqnjAcZBJNRRAVMWloaQkNDkZycjDNnzuCXX34BAHTv3h01atTI5+iIiIiIiIiIcobJKKIC5uXLl6hSpYrSMVtbWyxevDifIiIiIiIiIiLKPawZVQSsXLkSrq6uaNCgQX6HQlnk4OCAL774AoGBgahcuXJ+h0NERERERESUY5wZVQSMGzcO48aNEyveFzTe3t7w9vbO7zAKDGdnZ3CTSyIiIiIiIiqsODOKiIiIiIiIiIgMhskoIiIiIiIiIiIyGCajiIiIiIiIiIjIYJiMIiIiIiIiIiIig2EBcyIiIiIiIiIDSk1NxZEjR3Dv3j3ExcXBysoKLi4u6NKlC2QyWX6HR5TnmIwiIiIiIiIiMoCwsDD89ddfWL16Nd69ewdjY2NIJBIIgoC0tDSULFkSY8aMwahRo+Do6Jjf4RLlGS7TIyIiIiIiIspj/v7+qFatGubNm4d3794BANLS0pCamoq0tDQAwLt37zBv3jxUq1YN/v7++RgtUd5iMoqIiIiIiIgoD/n7+6Ndu3ZISEhAenq6eLxrVWM8mWiFrlX/W7SUnp6OhIQEtGvXjgkpKrSYjCIiIiIiIiLKI2FhYejWrRvkcjnkcrl43NQIWNnZDM52EqzoZAZTo//6KNp2794dYWFh+RA1Ud5iMoqIiIiIiIgoj/z1119ITExUSkQBwDdNTOBkI4FEIkE5Wwm+bmKidF4ulyM+Ph5r1qwxZLhEBsEC5lSkNGnSBJcuXVI61rhxY1y8eDGfIiIiIiIiouxo0qRJfoegk1wux9WrV5WW5gFAWWsJfmxpCqlEAgCQSiSY2dIUm2+kIixWUOo/b948HDt2DFJp9uaSCIKAqKgozJ8/H5L/v15u4+9TlFVMRhEREREREdEn5+M/Mn9KfmtnBuOPckvGUuC3tqYYtC9J6XhaWhouX75swOiI8h6X6REREREREREZSNNyRhjgJoPMSHmWksxIgoG1TNDEyUhDT6LCg8moImDlypVwdXVFgwYN8jsUKgA2btwIiSRjbXpoaGh+h0NEREREVGRIJRlFy9PSBbXn0+QCVnY2Q94spiMqOJiMKgLGjRuHO3fuICgoKL9DyXeCoPqPfnx8vNrjREREREREuWlYbRlqlzaCsZH6dJOxVII6ZYwwrI7MwJERGRZrRlGREB8fDx8fH9y8eVPl3K1bt1CrVi1MnDgRAwYMgKWlZT5EWHh4eHjg7NmzcHd3h7+/f36HQ0RERESFVOPGjfM7BJ0iIiLw4MEDAICtaUatKLkgiIXL1ZELAha2M8U/d1IRnZxxrGrVqrC3t89WDIoC5nZ2dnlWwJwoq5iMokJv165dGDFiBOLi4jS2uXPnDkaOHIlvvvkG69atQ9++fQ0YIRERERERZdXFEQX/j8ipaeYo+91TvItNxSwPU9iaQmsiCsg4b2MKzHQ3xWTfZDhYyxDydVnIPq54rie5ICAqMgV2xSx1XpvIUJiMokJtxYoVmDBhgs6/AMjlcgAZM6j69euHt2/fYvz48YYIkYiIiIiIsuNlwS9DIgMwpo4Ee+9KMaGhCYyk+iWDjKUSTGxkgnXXUtHHVQJZ+JVsxyAFYA8ACdkegijXMRlFhdauXbswYcIEAOprRamjaDdhwgQ4ODhwhhQREREREeXIqPom8KhojKyWqRUEYEUnM1QrwVLPVPjwW02FUnx8PEaMGJHtNdESiQQjRoxAfHx8LkeW9yIjIzF16lS4uLjA3NwcDg4OaNu2LXbv3q2zb0pKCg4dOoTx48ejQYMGKFasGGQyGYoXL45GjRph9uzZeP/+vdq+w4YNg0QiwdmzZwEAZ8+eFXftUzycnZ2V+sTHx2Pnzp348ssvUbt2bdja2kImk6FkyZJwd3fH77//rnV5JRERERFRQedoLUUrZ2PINBQt10RmJEGrisZwtOav7VT4cGYUFUo+Pj45SmIIgoC4uDhs374dX375ZS5Glrfu3r2Ltm3bIiwsTDyWlJSEU6dO4dSpUxg2bBhatmypsf/IkSOxadMmleMRERG4fPkyLl++jBUrVuDAgQNo1qxZjuPt0qWLmLzK7P379wgICEBAQABWrVqFo0ePwsXFJcfXIyIiIiLKL7oKl+e0PdGnhMko+uQ1adJE6bUgCGp3zcuOiRMnYu3atUozrC5evJgrY+e2mJgYdOjQQUxE9evXD0OHDoWDgwMePHiAxYsXY8OGDQgJCdE4RlpaGipVqoSePXuiYcOGKF++PIyNjfHs2TOcPHkS69evx4cPH9CzZ0+EhITAwcFB7Dt37lx8++23GDZsGIKDg1G/fn1s2LBBaXwTExOV67m5uaF79+6oX78+HB0dIQgCnj17hn379mHXrl14+vQpevTogevXr8PMzCwXPzEiIiIi+qQ5NcjvCPSXmgjpG83/Ha6OVCIBStUEZOY5unRGAfNI2BUrxuQWFRhMRtEn79KlS3k2dmJiIv799988Gz83/fzzz3jx4gUA4JdffsG0adPEc/Xq1YOnpye6du0KX19fjWPMmTMHlSpVUlneWL9+ffTu3Rtjx45F06ZN8e7dOyxfvhw///yz2KZs2bIoV64cLC0zdjWxtLREzZo1tca8YcMGVKlSReV4o0aN0LdvX4wYMQIdOnTA/fv3sW3bNowYMUL3B0FERERERcOXJ/M7gqw5Pg34909AkOtuK5ECjcYAHX/J8WXTU1Nx7uhRdO7cGVKZLMfjEeUGLj4lKgRSUlKwbt06AECtWrUwdepUlTYymQzr1q2DTMv/AVWuXFlrnS03Nzdx2eL+/ftzFjSgNhGVWdu2bdG9e/dcux4RERERUb5x/x4wtQGga3aSJKOd+3eGiIooX3BmFFEhcOXKFURGRgIAhg4dqjGh5OTkhPbt2+PIkSN6jRsZGYmIiAgkJSWJOw3a2dkBAO7cuYPU1FQYGRnl/A38v3fv3iEqKgrJycnisZIlSwIAbty4kWvXISIiIiIyOHM7oN1PwKGJOhoKQPufM9oTFVJMRhEVArdu3RKfN2igfe18w4YNtSajbt26hSVLluDYsWMIDw/X2E4ulyMyMhIlSpTIesCZBAYG4o8//sDJkycRERGhsZ2mXfyIiIiIiD4ZdQYBl9dA/uYOpFCzXE9iBDi4ArUHGT42IgNiMoo+eY0bN1Z6HR8fr5ScySk3NzexDlJBlTmJk7mouDqlSpXSeG7dunUYPXo00tLS9LpuYmKifgFqMHv2bMyZM8cg1yIiIiIiyndSI6DLIkjXd1B/XkgHuiwCpKyoQ4Ubk1H0yft4dztBEFCrVi3cuXMHcrkexQE1kEqlqFGjBm7cuKG1jlJBk91Y7927JyaiHBwc8O2336J169ZwdnaGtbW1WGtq/fr1YiFxxdK97Dh16pSYiKpUqRKmTJmC5s2bo3z58rC0tISxccY/TzNnzlQqlE5ERERE9CmJjUhCUlxqpiM18DqtL0rJr0Aq+e+/p+WQQPpZGwCuwPNY8biZlQzW9txVmgoXJqOo0JFIJJg4cSJGjhyZo3HkcjkmTpz4SSSiihUrJj5/8+YNqlatqrHtmzdv1B7fuHEj0tLSYGRkhLNnz8LFxUVtO21L6bLi77//BpAR+6VLl8TaUHl1PSIiIiIiQ4uNSMK2mZeQnvbxH8m9/v/xkQ8A/g1SOmRkLMXAnxozIUWFCuf+UaE0YMAAWFlZZTuRJJFIYGVlBS8vNf8HUQC5ubmJz4OCgrS01Hz+9u3bAIDPP/9cYyIKAIKDg7WOr+9nrrheq1atNCai9LkeEREREVFBlRSXqiYRlTXpafKPZlYRffqYjCoCVq5cCVdXV52FrQsTS0tLrFu3LtvLyARBwPr16wt8rSiFevXqibOjtmzZovF9v3r1Cr6+vmrPKepExcfHa7zO69evcfDgQa2xmJll/MUm84542b3etWvX8O+//2odh4iIiIiIiD4tTEYVAePGjcOdO3d0zpgpbPr27Yvly5cD0H+2jqLd8uXL0adPnzyLLbeZmppi2LBhAIDr169j4cKFKm3S0tLw1VdfISUlRe0YVapUAQA8fPgQFy5cUDmfkJCAAQMG6CwkXqZMGQDAkydPtCYDFdc7f/48Hj16pHL+3bt3GDx4sNZrERERERER0aeHySgq1MaPH4+dO3fqnOEk/f/dKiwtLbFz506MHz/eEOHlqpkzZ8LJyQkA8P3332PAgAE4fvw4rl69ih07dqBp06Y4duwY6tevr7a/IvEjl8vRpUsX/PLLLwgICMDly5exevVq1K5dG/7+/mjWrJnWOJo2bQoAePv2Lb755htcuXIFjx49wqNHj/Ds2TOx3ZAhQwBkzIxyd3fH8uXLceHCBVy4cAG///47Pv/8c9y5cwdNmjTJ8WdDREREREREBQcLmFOh17dvX3Tp0gXbt2/HxIkT1c7scXV1xaRJk+Dl5fXJLM37mK2tLY4fP462bdsiPDwc27dvx/bt25XaeHt7w93dXZxFlVmDBg0wZ84czJo1C1FRUfjhhx9U2kyePBk1a9ZEYGCgxjj69++P+fPn48mTJ1i6dCmWLl0qnqtQoQJCQ0MBAJ6enhg2bBg2bNiAsLAwTJw4UWkcIyMjLFmyBJGRkSo7JhIRERER7VlQ8GuLpian58o4JzfegczUKFt9BUFAVJQF9t+9nmebM3l+r/4P3kSaMBlFRYKlpSW+/PJLrF27VqUGkZubG27cuPFJ7JqnS40aNXD79m0sWLAA+/btw/Pnz2FtbQ03Nzd89dVX8PLywsaNGzX2nzlzJurXr49ly5YhKCgI8fHxcHBwQMOGDTF69Gi0a9dOa38AsLKywoULFzB//nz4+vri2bNnSEhIUNt2/fr1aN26NdasWYPr168jJSUFpUuXRsuWLTF+/Hg0bNgQs2fPzv4HQkRERESF1punMfkdgsFEhGmus6ofI7yNis2VWIhyA5NRVKSoSzhZWloWikSUgr29PRYsWIAFCxaoPe/t7Q1vb2+N/Tt37ozOnTtrPP9xf7lcdXeQUqVKKc2I0mbQoEEYNGiQxvOzZ89mQoqIiIiIiKgQYc0oIiIiIiIiIiIyGCajiIiIiIiIiIjIYLhMj4oUFsImIiIiIiocSlW0ye8QdEpNTs+Fek+AvaNlDguYR8HOzq5QlSehTxuTUURERERERPTJ+RR2cHv3PBa7fgnK8ThtvV1Rsrx1tvqmpqbi6NGj6NzZAzKZLMexEOUGLtMjIiIiIiIiIiKDYTKKiIiIiIiIiIgMhskoIiIiIiIiIiIyGCajiIiIiIiIiIjIYJiMIiIiIiIiIsoDZlYyGBnn7NduI2MpzKxYeJwKF+6mR0RERERERJQHrO3NMPCnxkiKS1U6fnLjHUSExSsds3e0RFtvV5UxzKxksLY3y9M4iQyNySgiIiIiIiKiPGJtb6aSTJKZGqm0k5kaoWR5a0OFRZSvuEyPiIiIiIiIiIgMhskoIiIiIiIiIiIyGCajiIiIiIiIiIjIYJiMIiIiIiIiIiIig2EBcyIiIiIiIiID8vy+fn6HQJSvmIwqAlauXImVK1ciPT09v0PJf2vbAi+DlI85NQC+PJk/8RAREREREREVMVymVwSMGzcOd+7cQVBQkO7GRERERERERER5iMkoIjlnjBEREREREREZCpNRRDFh+R0BERERERERUZHBZBQVLSkJqsfiwoHwEMPHksv8/f0hkUjEh7W1NRIS1LzfjyQmJsLW1lapr7+/v1Ibb29v8VxoaKhe8Tg7O0MikcDZ2Vnt+czXy/wwMTFBqVKl0KZNG/z++++IjIzUea34+HhYW1uLY/zyyy96xfixqKgo/Pnnn+jTpw+qVKmCYsWKQSaToXjx4nBzc8PgwYOxYcMGREVFaRwjNDRU43vT9OjRo0e24iUiIiIiIvoUMRlFRYdcDkSGqj93aFLG+UIkLi4O+/fv19nuwIEDiImJyfuA9JSamoq3b9/i9OnT+Pbbb+Hq6orz589r7fPPP/8gLi5OfL1ly5YsXVMul2PBggWoWLEixowZgz179uDRo0eIiopCWloaIiIiEBISgq1bt2L48OEoXbo0JkyYgPfv32frPRIRERERERVl3E2Pio5rm4HUePXnXgUD17YA9YYaNqY8YmZmhqSkJGzZsgUDBgzQ2laRuFH0MbT69etjw4YN4uuUlBQ8ePAAq1atwrlz5xAeHo5u3bohJCQEZcuWVTvG5s2bAQBWVlaIi4vDvXv3cPnyZTRs2FDn9RMTE+Hl5YUDBw4AAGQyGXr16oV27dqhUqVKsLOzQ2RkJJ49e4ZTp07h8OHDiI6OxooVK9CsWTP0799f49hffPEF5s6dqzMGGxsbnW2IiIiIiIgKCyajqGiIewf4ztDexvcHwKULYFnCMDHloe7du2PXrl3w8/NDeHg4Spcurbbd27dv4evrCyAjcbJz505DhgkAsLS0RM2aNZWO1a1bF3379kX//v2xe/duREVFYfHixVi0aJFK/5cvX+LMmTMAgNmzZ2PevHmIjIzE5s2b9UpGjRo1SkxENW7cGD4+PqhYsaLatsOGDUNMTAxWrFihV5LJzs5O5b0REREREREVdVymR0WD34/q60VllpIA+P5omHjyWPv27VG6dGmkp6dj+/btGttt374daWlpKF26NNq1a2fACHWTSqX49ddfxdfHjx9X227r1q2Qy+UwNjbGkCFD0KdPHwDAjh07kJqaqvUae/bsEWeG1atXD6dPn9aYiFKwsbHB9OnTcfXqVXz22WdZeUtEREREREQEJqOoKAg9D9zYDgjp2tsJ6cANHyA00DBx5SEjIyN4eXkB0F4/SbG8bcCAATAyMjJIbFlRqVIlFC9eHADw7NkztW0U7699+/YoWbIkBg8eDAD48OEDjhw5onV8RaFziUSCDRs2wNzcXO/YXFxcUL9+fb3bExERERERUQYmo6hwS0sBDk4EJHomWiRGwKGJGf0+cYqkzLVr13D79m2V83fu3MHVq1eV2hZEMpkMAJCerppMDA4Oxp07dwAAgwYNAgA0a9ZMnN2kSLapc/PmTVy7dg0A0KpVK7i5ueVq3ERERERERKQea0bRp29tW83nYsKAmFf6jyWkAx8eAX/UAWzKqG/z5cmsxZdP6tSpgxo1auD27dvYsmWL0pI34L8ZRTVr1kTt2rVx/fr1fIhSu3fv3uHNmzcAAEdHR5XzimSTtbU1vvjiCwAZs5wGDBiAefPm4ciRI4iIiIC9vb1K37Nnz4rPO3bsmBfhExERERERkRpMRtGn72VQ7o8Z8zLj8YkbMmQIvv/+e/j4+GD+/PmQSCQAAEEQsG3bNrFNQfXbb79BEAQAgIeHh9K51NRU7NixAwDQs2dPWFhYiOcGDRqEefPmISUlBTt27MDYsWNVxr5586b4vG7dunkQPRAVFYWQkBCd7SpWrAhLS8s8iYGIiIiIiKigYTKKqBAbOHAgpk2bhhcvXsDf3x+tWrUCAPj7++PFixeQSqUYMGBAPkepLCUlBQ8ePMCKFSvw119/AQCMjY3x9ddfK7U7duwY3r17B+C/JXoKinpOwcHB2Lx5s9pk1Pv378XnJUuW1BhPbGysxnpVJiYmqFq1qsa+Bw4cEHfq0+bMmTMqyTYiIiIiIqLCiskookKsbNmyaNWqFU6dOoUtW7aIySjFEr3WrVujbNmy+Rkizp49K87YUkcmk+Hvv/9GzZo1lY4rluiVKVMGbdq0Uek3aNAgBAcH499//8XDhw9RpUoVpfOxsbHic22zkk6dOoWePXuqPVehQgWEhoZq7EtERERERESqWMCcqJBTLMP7559/kJiYiMTEROzZs0fpXEFUokQJMaE0dOhQpXORkZE4dOgQAMDLywtSqeo/ZV5eXuIOgeoKmVtbW4vP4+PjczN00dChQyEIgs4HZ0UREREREVFRwplR9OlzaqD+eFoyEH4LgJCNQSVAaTfA2DQnkRUIvXr1wpgxYxATE4MDBw5AEATExsbC0tISvXr10muMzDOXFDWcdFG00zbrCQDq16+PDRs2iK9lMhmKFSsGBwcHjX127NiBlJSMHQ8/XqKn4ODggPbt2+PYsWPYunUrfvrpJ6VYihcvLj5XLPdTp0ePHirv2dnZWePSPSIiIiIiItKOySj69Gnb3e7cIuDUz8haQkoCtJkJtPgmp5EVCFZWVujZsye2bduGLVu2iImVnj176l0029zcXHyemJioVx/FbCNd17C0tFRZgqdL5plO+hQfDw0NRUBAANzd3cVjn3/+ufj82rVrapf6ERERERERUe7jMj0q3JpMAOwrARIj/dpLjIDilYEm4/M2LgNTLMfz9fWFn5+f0jF92Nvbi8/Dw8N1tk9OTkZUVJRK39zw8OFDXLp0Kcv9Pl6qlzkxdfz48RzHRURERERERPrhzCgq3IxNgO5/ABu76NdeSAe6/ZHRrxBp06YNypQpg9evXwMAHB0dszQTqFatWuLzK1euoHXr1lrb37hxA+np6Sp9c0PmpNLq1athZ2entf2GDRvg6+uLPXv2YMWKFeIsr1q1aqF27dq4fv06Tp8+jTt37sDV1TVXYyUiIiIiIiJVTEZR4efcHPjcC7i5KyPZpInECKjVD3BuZrjYDMTIyAiDBw/GsmXLAACDBw9WW/RbE3d3dxgbGyMtLQ07duzAlClTtNaC2rp1q/g8N5e/CYIgjl2zZk2MHj1aZx8zMzP4+voiJiYG+/fvh5eXl3hu2rRp6NevHwRBgLe3NwICAmBmZpZr8RIREREREZEqLtOjoqH9XMDEQnsbEwug/c+GiScfLFiwAElJSUhKSsKvv/6apb6lSpVCnz59AABXr17V2v/06dP4888/AWQU+u7evXv2g/5IQEAAQkNDAQCenp569enYsSOsrKwAqC7V69u3LwYMGAAACAoKQrt27XQWJk9ISEBycnIWIyciIiLKX3sWBGPl6NNYM+EcXh6zxpoJ57BnQXB+h0VERRRnRlHRYFkiIyF1aJLmNu3nZbQjtRYtWoRTp07h7du3mD59Ovz9/TFo0CB89tlnSE5ORmRkJI4cOYJNmzYhLS0NUqkU69evh5GRnvW69JA5mdS7d2+9+piZmaFz587YtWsX/Pz8EB4ejtKlS4vn//77b0RHR+PIkSM4f/48qlatCk9PT7Rr1w6VKlWCra0tEhMT8fz5c1y4cAHbt2/H27dvAQAWFtoTnFFRUQgJCdEZo5GREapXr67X+yEiIiIiIvrUMRlFRUedIcDx6UBqvOq5svWBOoMNH9MnpEyZMggICEDPnj1x9+5d+Pr6wtfXV21bOzs7bN26Fa1atcq16ycmJmLPnj0AgGrVqmVpBz5PT0/s2rUL6enp2LZtGyZPniyes7CwwMGDBzF//nwsXLgQ0dHR8PHxgY+Pj8bxzMzMMGzYMPz0009ar3vgwAEcOHBAZ3y2trZiwXciIiIiIqLCjsv0qOiQSoFizurPdVuWcZ60qlatGm7evImtW7fC09MTFSpUgIWFBUxMTFC6dGm0adMGCxcuRGhoKLp00bNovJ7279+PmJgYAPrPilLo3LmzWLj846V6ACCVSvHDDz8gNDQUq1atQq9evVC5cmXY2trC2NgYxYsXh6urKwYOHIi//voLr1+/xqpVq1CiBGfSERERERERZRVnRlHRoq5ulFVpoLT+s2wKKg8PDwiCkO3+3t7e8Pb21tnO2NgYAwcOxMCBAwEAcrkcMTExsLGxyVJR9KzG6uXlpVR8PCssLS2RkJCgs52dnR3GjBmDMWPGZOs6QEadrJzcByIiIiIiosKOU0GIbBzzOwIiIiIiIiKiIoPJqCJg5cqVcHV1RYMGDfI7lIJJmnsFtomIiIiIiIhIOy7TKwLGjRuHcePGISYmBra2tvkdTv768mR+R0BERERERERUpHFmFBERERERERERGQyTUUREREREREREZDBcpkdERERERFSIxEYkISkuVelYanK6SrvU5HS8ex6rctzMSgZre7M8i4+IiMkoIiIiIiKiQiI2IgnbZl5CeppcZ9uIsHjs+iVI5biRsRQDf2rMhBQR5Rku0yMiIiIiIiokkuJS9UpEaZOeJleZWUVElJuYjCIiIiIiIiIiIoNhMoqIiIiIiIiIiAyGySgiIiIiIiIiIjIYFjAnIiIiIiLSw54Fwfkdgk7qds3LjpMb70BmapQrY+UVz+/r53cIRJRNTEYRERERERHp4c3TmPwOwWAiwuLzOwQiKsS4TI+IiIiIiIiIiAyGySgiIiIiIiIiIjIYJqOIiIiIiIiIiMhgWDOKipQ9C4JV1vqXqmjD4odEREREpFMp2f38DkGnVMEUEWnOOR7H3jgUMklyzgPKU63zOwAiyiYmo4iIiIiIiPTgWXxqfoeg07vUStj1YVGOx2lruxwlZU9yIaK8NCa/AyCibOIyPSIiIiIiIiIiMhgmo4gKqZSUFGzfvh1DhgyBi4sLihcvDplMhhIlSqBevXoYM2YMTp48CblcrnOsY8eOYeTIkXB1dYW9vT3MzMxQrlw5tGrVCgsXLsTr1691jhEaGgqJRKL2YWZmBkdHR7Rv3x7Lli1DTIz+2yb7+/tj+PDhcHV1hY2NDYyNjWFjYwMXFxd0794dc+fOxaVLl9S+T39/fzGG2bNnqx1fcd7Dw0NrHGlpaejXr5/YvnHjxoiKitLY/uzZs0qfwYULF/R+z0RERERERJ8yLtOjQik2IglJcakqx1OT09Uee/c8Vu04ZlYyWNub5Xp8eW3v3r2YPHkyQkNDVc59+PABHz58wNWrV/Hnn3+iatWqWLx4Mbp06aLS9vbt2/jqq69w8eJFlXMvX77Ey5cv4e/vj59//hlTp07FDz/8AIlEkuV4k5OT8fr1a7x+/Rp+fn5YtGgR9u/fj7p162rsExcXh8GDB2P//v0q52JjY3H//n3cv38fhw4dwo8//ohjx46hY8eOWY5NH6mpqejXrx/27dsHAGjevDmOHj0Ka2trjX02bdqk9Hrz5s1o2rRpnsRHREREueNWlHl+h6BTZJpJroxzN9oE4cYF+/265XcARJRtTEZRoRMbkYRtMy8hPU33jB8AiAiLx65fgtSeMzKWYuBPjT+phNTPP/+MmTNniq/btWuH7t27w9XVFXZ2doiIiBCTNH5+fnjw4AF++OEHlWTUuXPn0L17d3F2T7169TB06FDUqlULVlZWePXqFY4fP45NmzYhPj4eP/74I27fvo3NmzdDJpNpjfGLL77A3LlzxdeRkZG4d+8elixZgrt37+LFixfo0qUL7t+/DxsbG7VjeHp64sSJEwCAzz77DF999RUaNGiAYsWKIT4+Hg8fPkRgYCAOHjyIt2/fZuej1EtycjI8PT1x+PBhAICHhwcOHz4MS0tLjX0SExOxZ88eAICVlRXi4uKwa9cuLFu2DKampnkWKxEREeVMrWVv8jsEnZxK2GBq75yPM3BnJF6+L9jvV1ia3xEQUXYxGUWFTlJcqt6JKF3S0+RIikv9ZJJRGzZsEBNRDg4O2LVrF9zd3VXatW3bFuPGjUNISAi+/vprvHv3Tun8y5cv0aNHD0RFRUEikeC3337D5MmTlWY91atXD927d8fkyZPxxRdf4Pbt29ixYwfKly+PBQsWaI3Tzs4ONWvWVDrWokULeHt7o2XLlrh06RLCw8OxZs0aTJkyRaX/kSNHxERUhw4dcODAAZUkTrNmzeDt7Y0///wT+/fvR7ly5bTGlB1JSUno0aOHGEu7du1w4MABmJtr/yvivn37EBubMRvvjz/+wPDhwxEZGYlDhw7B09Mz1+MkIiKioiM+KRqpacmQGWf/D1ypacmIT4rOxaiIiJQxGUVUSLx69Qrjx48HAFhaWuLs2bNwcXHR2qdmzZo4ceIEfHx8lI6PHDkSERERADJmWqlLCClUrFgR+/btg4eHB8LCwrBw4UL06tULjRo1yvJ7kMlkmDt3Ltq2bQsAOHnypNprHzhwQHy+aNEirbOJjIyM0Lt3Lvx58CMJCQno3r07Tp06BQDo1KkT9u7dCzMz3YnLzZs3AwBq1aqFYcOGYcGCBbh//z42b97MZBQRERHlSGTcW/y00xuWZrYAgB7VjDHTXXdias7ZZBy4nwYgI6EVGZd3M8uJiFjAnKiQWLJkCRISEgAAP/30k85ElIJUKsWgQYPE1zdu3MCxY8cAAG5ubpg6VfcWxiVLlsTvv/8OABAEAb/99ltWwxe5uf23+v/Fixdq2zx//lx8/tlnn2X7WtkVFxeHzp07i4mo7t27Y//+/Xolol6/fo2TJ08CgPi5K/73+PHjKrPUiIiIiLIqMu4tXr5/iJfvH2LVhbt49eEhikkfo6TsicqjmNHjjHaBd8U+TEQRUV7jzCiiQkAQBLEgtqWlJb766qtsj5W5sPb48eNhZGSkVz9PT098++23ePXqFfbv34/IyEgUK1Ysy9c3Mfmv6Kam2lOZ29y9exe1a9fO8nWyKyYmBp07d0ZgYCCAjPft4+Ojs06WwrZt25Ceng6pVIoBAwYAAAYOHIiZM2ciNTUV27dvx8SJE/MsfiIiIsq+xo0b53cIOkVERODBgwfia7kAjDuahMDh6utZGkslGHc0CcJHx6tWrQp7e/s8jJSIijImo4gKgdu3b+P9+/cAMmovadvFTZeAgADxebdu3fTuZ2RkhC5dumDNmjWQy+W4cOGC2h36dLl796743NnZWW2bunXr4tChQwAyEmb79u1DyZIls3ytrIqOjkaHDh3w77//AgC8vLywefNmGBvr/0/pli1bAGQUOi9btiyAjKWOTZs2RWBgIDZv3sxkFBERUQGlbofhgiY1NRVly5ZVmm194UU6fG6loo+rMWRG/9UATU0XsOt2Ki6+VN5x2sHBASEhIXr/sY2IKKuYjKJP3p4FwUqvU5PTNbTMnpMb70Bm+t/sIM/v6+fq+Lnhxo0b4vN69erlaKybN28CAEqXLo0yZcpkqW/dunWVYspOMmr+/Pnic031k0aMGIGFCxciISEBgYGBqFChArp06QJ3d3c0atQIn3/+udLsqdwQHR2Ntm3bIjg44/s2ZMgQbNiwAVKp/qudr1+/Ln6+mZdGKl4HBgbiypUruHPnDlxdXXMveCIiIioyZDIZxowZg3nz5iE9/b//Lv7WLwk9XawgyzTpPVUOfHcyWam/VCrFmDFjmIgiojzFmlH0yXvzNEbpEREWn6vjR4TFK41fEH348EF87uDgkO1xoqOjkZqaCiAjGZVVpUqVUhuTLlFRUbh48SK6d+8uznhq0qQJ+vXrp7Z9uXLlsHPnTlhZWQEAEhMTsWfPHkyYMAENGzaEjY0NWrZsiSVLloiF2HPq+vXrYiLKy8sry4ko4L/C5ebm5ipF1fv27Ssm0BTtiIiIiLJj1KhRMDc3V/pvlbBYAT8HJEMuZCzIkwsZr8Ni/1ugJ5VKYWlpiZEjRxo8ZiIqWpiMIioEYmNjxeeWlurrAWR1HEWiJysy94mJ0Zy427RpEyQSifgoVqwYmjZtikOHDkEmk8Hb2xvHjx/X+he5rl274u7du5g4cSJKlCihdC45ORnnzp3DN998g8qVK+dKckci+W9K+8WLFxEWFpal/mlpaeKuhd26dYONjY3SeXt7e3Tu3BlARl0puVyew4iJiIioqHJ0dMShQ4cglUqVElKLL6bgRbQAQRDwIlrAkosp4jlF20OHDsHR0TE/wiaiIoTJKKJCIHONqPj47M8MyzxOXFxclvtn7vNxskVfVapUwddff61XfycnJyxbtgxv3rzBlStXsHLlSgwfPhxVqlQR20RFRWHo0KHYsGFDtuJRaN68Ofr37w8ACA0NRZs2bRAeHq53/xMnTuDNmzcAVJfoKSiOv3z5EmfOnMlRvERERFS0eXh4wM/PD5aWluKGNMnpwPhjSQiNEjD+WBIU1S0UM6JOnjwJd3f3fIyaiIoKJqOICoHixYuLzxUJj+ywsbERi3FnJdGi7tqZY/rYF198gVu3buHWrVu4ceMGjh07hkmTJsHMzAx37tyBh4cH7t+/r/d1pVIp6tati7Fjx2LdunV48OABgoOD0bx5c7HN5MmTlWZ+ZZVUKsWWLVvQo0cPAMCDBw/Qrl07vZcjKmZnFS9eHB07dlTbpmvXrrCzs1NqT0RERJRdHh4euHfvHmbMmAEby4xdjo8+lKPKiiQcfZgxC9vBwQE//vgj7t27x0QUERkMC5jTJ69UReUZNKnJ6blaN8re0VKpgHlB9Pnnn4vPr169mu1xJBIJatWqhatXryI8PBzh4eFZqh2V+dqZY/qYnZ0datasKb6uVasWOnbsiG7duqFjx46IjIzEgAEDcPnyZfEveVlVr149HD9+HLVr18ajR48QGRmJkydPomfPntkaDwCMjY2xc+dOfPHFFzh+/DhCQkLQvn17nD59Gra2thr7RUdH4+DBgwAyamnpU1x97969WLVqVY6WXRIRERE5Ojpi9uzZcDHpiDMBfngT9RxJKYkwMzFHtaoumLtuIouVE5HBcWYUffI8v6+v9Gjrnbu7kLX1dlUavyCqUaOGWDfp3LlzWus16dKyZUvxuSKBog+5XI6jR48CyJhF1KxZsyxfu02bNpg0aRKAjMTWxo0bszxGZpaWlvDy8hJfP3r0KEfjAYCJiQn27t2LVq1aAciIs1OnTlqXNe7atQtJSUlZuk5cXBz27t2bo1iJiIiIFIyNjFHLuRna1fZCt4bD0a62FxrUcGciiojyBZNRRIWARCLB0KFDAWTUjFq7dm22x/L29hafr1y5UmlLYG3++ecfvHz5EgDQo0cPcblZVk2fPl2sFzVnzhykpKTo6KFd5gKcmYuQ54S5uTkOHjyIJk2aAMgoaN6tWzckJiaqba9YclemTBls375d58PJyUmpHxERERERUWHCZBRRIfH111/DwsICADBz5kzcu3dPr35yuRzbtm0TX3/++efo0KEDAODmzZtYuHChzjE+fPiAKVOmAMhI+Hz33XdZDV9kb2+PcePGAQBevHiBTZs2qbQRBEHlmCbBwcHi80qVKmU7ro9ZWVnh2LFjqFevHgDA398fvXr1UkmePX36FIGBgQCA3r17o3///jofvXv3BgCcPn0ar169yrWYiYiIiIiICgImo4gKibJly2LFihUAMmZHubu74+zZs1r73LlzBx07dlRJOK1Zs0ac2TR9+nQsXbpUYwLo2bNn6NGjhzgr6ttvv0WjRo1y9F4yJ9Z+/fVXldlZY8aMwS+//IKIiAit4/j5+YnJLEtLS7Rt2zZHcX3M1tYWJ06cgJubGwDg+PHj6NevH9LS0sQ2mzdvFj87T09PvcZVtJPL5di6dWuuxkxERERERJTfmIwiKkSGDRuGn376CQDw9u1beHh4oEOHDli1ahXOnDmDa9eu4dSpU1i9ejW6du2KWrVqwc/PT2Wc8uXLY9++fbCxsYEgCPj666/RsGFDrFixAgEBAbhy5QoOHTqEcePGwc3NDSEhIQCAfv36Ye7cuTl+HyVLlsRXX30FAHjy5Al8fHyUzr9//x4//PADypQpg549e2Lp0qU4efIkrl27hqCgIGzfvh1eXl7o2LGjmBiaO3euuPwvNxUvXhx+fn6oVq0aAGD//v0YMmQI5PKMHWq2bNkCIGOnmhYtWug1ZtOmTVGmTBml/kRERERERIUFd9MjKmR+/PFH1KhRA5MnT0ZoaCh8fX3h6+ursX2NGjXw22+/qRz38PDA+fPn8dVXX+Hff/9FcHCw0pK3zCwsLPD999/jxx9/zLW6TFOmTMHq1auRkpKC+fPnY+DAgZBKM/LnZcuWBQCkpKRg//792L9/v8ZxzMzM8NNPP+F///tfrsSlTqlSpXDq1Cm0aNECT58+xfbt22Fubo7hw4fj8ePHAICePXuK8esilUrRs2dPrFq1Crdv38aVK1fE5YBERERERESfOiajqNAxs5LByFiK9DR5jscyMpbCzOrT22GkV69e6Nq1K/bs2YNjx44hKCgIb9++RWxsLGxsbODs7IzGjRvD09MTHh4eGhNIbm5uuHTpEo4cOYJ9+/YhMDAQr1+/RmJiIkqUKIEqVaqgY8eO+OKLL1CtWrVcS0QBgJOTE4YOHYq///4bd+/exT///IM+ffoAAJYtW4bJkyfj+PHjOHfuHEJCQvDs2TPExsZCJpOhWLFicHV1RatWrTB48GCUK1cu1+LSpGzZsjh9+jRatmyJFy9eYP369UrnFXWg9NW7d2+sWrUKQMZSPyajiIiIKCcUu0Knpqbi6NGj6Ny5M3fSI6J8w2RUEbBy5cos7Yr2qbO2N8PAnxojKS5V5dzJjXcQERavdMze0RJtvV3VjmVmJYO1vVmexJnXTExMMGDAAAwYMCDHY3Xp0gVdunRRe04ulyMmJkbnGM7OzlkqPA5k1K5as2aN2nPly5fHyJEjMXLkyCyNmZmHh4fOmLISs7OzM54/f650bN26ddmKrXXr1ln+vIiIiIiIiD4FTEYVAePGjcO4ceMQExMDW1vb/A7HIKztzdQmkWSmRmqPlSxvbYiwiIiIiIiIiIo8FjAnIiIiIiIiIiKDYTKKiIiIiIiIiIgMhsv0qEhRFG4kIiIiIiIiovzBmVFERERERERERGQwTEYREREREREREZHB6LVMLyAgIK/jELVs2dJg1yIiIiIiIiIiIsPSKxnl4eEBiUSS17FAIpEgLS0tz69DRERERERERET5I0sFzAVByKs4iIiIiIiIiIioCNArGVW+fHm9ZkZ9+PAB8fHxAP5LXMlkMtja2sLU1BSxsbGIiYkR2yvGLFu2LIyMjLIcPBERERERERERfVr0SkaFhobqbLN69WpMnjwZgiCgatWqGDVqFDp16oSqVatCKv2vTnpkZCQuX76M7du3w8fHB+np6ahQoQJ8fHxQrly5bL8RynucGUdUuPFnnIiIiIiIDCFXdtNbtGgRxo8fj+TkZMyYMQO3b9/G119/DRcXF6VEFAAUK1YMHTp0wMaNG3H9+nVUrlwZFy5cQIsWLfDhw4fcCIdymeIeyuXyfI6EiPJSeno6AKj8u01ERERERJSbcvwbx61btzB16lQAwDfffIOffvpJ7yV3rq6uOH36NGxtbfHixQuMGjUqp+FQHjA2NoZUKkVSUlJ+h0JEeSghIQFGRkaQyWT5HQoRERERERViOU5G/fXXX0hPT4epqSl+/PHHLPd3cnLCmDFjIAgCDh48iNevX+c0JMplUqkUFhYWiIuLy+9QiCiPCIKAmJgYWFtbG2T3VCIiIiIiKrpynIw6c+YMJBIJ3NzcYGNjk60xmjdvDiBjicj58+dzGhLlARsbGyQkJCAyMjK/QyGiXCYIAsLCwpCamgpbW9v8DoeIiIiIiAo5vQqYa/Py5UsAgLm5ebbHyNxXMR4VLLa2tkhMTER4eDji4+Nha2sLY2NjlRkUcrkcKSkpSEpKYt2ZIoL3/NMkCALS09ORkJCAmJgYpKamwsnJCRYWFvkdGhERERERFXI5TkZJJBIIgoAHDx5ke4y7d+8qjUcFU6lSpWBiYoKoqCiNSUNBEJCYmAhzc3PeyyKC9/zTZmRkBGtra9ja2jIRRUREREREBpHjZFTFihVx48YNvHnzBnv37kWvXr2y1D89PR1///230nhUMEkkEtjb26NYsWJIS0sTd97KLDU1FQEBAWjZsiWLIBcRvOefLqlUCplMxiQiEREREREZVI6TUd27d8eNGzcgCAJGjx6NSpUqoXbt2nr1FQQB48ePx/Xr1wFkLNdr27ZtTkOiPCaRSCCTydQmHoyMjJCWlgYzMzMmJooI3nMiIiIiIiLKihwXeBk7dizs7e0hkUjw/v17NGvWDD/++CPCwsI09hEEAb6+vmjSpAnWrFkDICPBMXHiRFhaWuY0JCIiIiIiIiIiKqByPDOqVKlSWLt2Lfr27Yv09HQkJibil19+wfz58+Hq6oqaNWuiePHiMDExQWxsLEJDQ3H16lWVXdkaN26M2bNn5zQcIiIiIiIiIiIqwHKcjAKAHj16YO/evfD29kZERASAjB22bt++jdu3b6u0FwRB6XW3bt3g4+MDExOT3AiHiIiIiIiIiIgKqFzbh71r1664d+8exo4dC2trawAZSSd1D4V69eph9+7dOHDgAJfnEREREREREREVAbkyM0qhRIkSWLFiBRYuXIgzZ84gKCgIjx49QmRkJFJSUmBjYwMHBwfUqVMHLVq0gIuLS25enoiIiIiIiIiICrhcTUYpmJubo3PnzujcuXNeDE9ERERERERERJ+oXFumR0REREREREREpAuTUUREREREREREZDBMRhERERERERERkcHkSc2oV69e4d69e4iKikJCQoLSDnq6DBkyJC9CIiIiIiIiIiKiAiDXklFxcXFYuHAhNm3ahBcvXmRrDIlEwmQUEREREREREVEhlivJqJCQEHTq1AlhYWFZmgVFRERERERERERFS46TUTExMWjfvj3Cw8MhkUjE446OjihbtiwsLCxyegkiIiIiIiIiIiokcpyMWrZsmVIiasKECfjf//6HihUr5jg4IiIiIiIiIiIqXHKcjDp06JD4/Ndff8W3336b0yGJiIiIiIiIiKiQkuZ0gEePHgEAihUrhsmTJ+c4ICIiIiIiIiIiKrxynIxKTk6GRCJBzZo1IZXmeDgiIiIiIiIiIirEcpw9cnJyAgCkp6fnOBgiIiIiIiIiIirccpyMatq0KQRBwP3793MjHiIiIiIiIiIiKsRynIwaPXo0AODDhw84fPhwjgMiIiIiIiIiIqLCK8fJqEaNGmHSpEkQBAHjxo3Dq1evciMuIiIiIiIiIiIqhHKl4vjChQsxYsQIvHjxAvXr14ePjw9rSBERERERERERkQrjnA4wfPhw8Xnx4sXx5s0bDB48GOPGjUO9evVQunRpmJiY6DWWRCLBunXrchoSEREREREREREVUDlORm3cuBESiUR8LZFIIAgCoqOjcebMmSyPx2QUEREREREREVHhleNkFAAIgpCl45pkTmoREREREREREVHhk+Nk1KxZs3IjDiIiIiIiIiIiKgKYjCIiIiIiIiIiIoPJld30iIiIiIiIiIiI9MFkFBERERERERERGQyTUUREREREREREZDC5spueJvfu3cOjR48QGRmJ5ORk2NnZoWTJkqhTpw5sbGzy8tJERERERERERFQA5XoyKigoCCtWrMDBgwcRExOjto1EIkHNmjXx5ZdfwtvbG1ZWVrkdBhERERERERERFUC5tkwvPj4eX331FRo3boytW7ciOjoagiAAAARBUHrI5XLcunULkyZNQvXq1eHn55dbYRARERERERERUQGWK8mohIQEdOjQAevXrxcTTgpGRkYoUaIEHB0dYW1tLR5XtHn16hU6d+6M3bt350Yohc7WrVsxatQo1K9fH6amppBIJNi4cWN+h0VERERERERElC25kowaNWoULly4IL6uUKEC5s+fj1u3biExMRFv377Fy5cvER0djbdv3+LQoUPo27cvJBIJJBIJ0tPTMXjwYNy9ezc3wilUZsyYgTVr1uDZs2f/x96dx0dV3/sff5+ZTBayB7KQhLAHRNzYRAUJVmzFiv5ubW3Ftmotlktb29qr7XWjWvXqrXaxceFqi1a7uNx6RbACyiLIjggYEtYkJIEsZJmsk8nM+f2RzjQhe2aSCcnr+Xjw4OSc7/nOZ3Jmvpnzme+ikSNHBjocAAAAAAAAn/icjNq1a5def/11GYYhSVq2bJmys7N133336fzzz5fVam1VfsSIEbruuuv017/+Vdu2bVNKSooMw1BjY6PuvfdeX8MZdF566SXl5uaqtLRU3/ve9wIdDgAAAAAAgE98Tka9/vrr3u077rhDzz77rEJCQrp17syZM7V+/XqFhYVJkv7xj3/ozJkzvoY0qFx99dUaPXp0oMMAAAAAAADwC5+TUR999JEkKSgoSP/1X//V4/PT09O1ZMkSSZLb7damTZt8DUmSVFJSovfee08PPfSQrr32Wo0YMcI7LPC2227rUV15eXm65557NHnyZIWHhysuLk4zZ87Uf//3f6uurs4v8QIAAAAAAAwFQb5WUFRUJMMwdMEFF2j48OG9quOqq67Sb37zG0nNE5r7Q2Jiol/qWbVqlW699VbZ7Xbvvrq6Ou3evVu7d+/WSy+9pNWrV2vChAl+eTwAAAAAAIDBzOeeUbW1tZKkqKioXtfR8ty+6GmUlpama665psfnffrpp7r55ptlt9sVERGhxx57TJ988ok+/PBDffe735UkHT58WNddd52qq6v9HTYAAAAAAMCg43PPqBEjRqiwsFDHjx/vdR0nTpzwbve2d9XZHnroIc2cOVMzZ85UYmKicnNzNXbs2B7Vcffdd6u+vl5BQUFau3atLrvsMu+xq666ShMnTtS9996rw4cP6+mnn9by5cvb1HHPPffI4XD06DEnTpzYozgBAAAAAADOFT4noyZNmqTCwkKdPHlSW7Zs0Zw5c3pcx2uvvebdnjx5sq8hSZJ+8Ytf+HT+zp079fHHH0uSvvOd77RKRHncc889+uMf/6hDhw7pt7/9re6//37ZbLZWZV588UVv77HuuOmmm0hGAQAAYPDIeV96/17p2qekSdcGOhoAwADg8zC96667zrt95513qqysrEfnP/fcc/rwww8lSbGxsbr88st9Dckv3nnnHe/27bff3m4Zi8Wib33rW5KkyspKbdiwoU2ZmpoamabZ7X8ZGRl98XQAAACA/udskFb/VKrMl9b8tPlnAMCQ53My6vbbb/cOrTt8+LBmzZql1atXd3leeXm5fvjDH+oHP/iBJMkwDP3whz+UxeJzSH6xZcsWSVJ4eLimT5/eYbl58+Z5t7du3drncQEAAADnjG2/l+z/XKCoqlDanhnYeAAAA4LPw/RiYmL0m9/8Rt/85jdlGIZyc3O1aNEijR07Vl/60pe8q+wFBwerurpaJ06c0M6dO7Vu3To1NjbKNE1J0tSpU3Xvvff6/IT85dChQ5KkCRMmKCio419Ty2GFnnMAAACAIa+qUNr8lCTznztMadNT0kXfkKKSAxkZACDAfE5GSdLixYt15swZ3XPPPXK73TJNU8ePH9fzzz/f4TmmacowDEnSlClT9MEHHyg0NNQf4fisoaHBO9wwNTW107KxsbEKDw9XbW2tTp486fdYXnrpJW8vrQMHDnj3bdy4UZI0Z84c3Xnnne2e63A4Wk2ebrfbJUlOp1NOp9PvsXrqbvk/Bj+u+dDC9R56uOZDj+eLQtM0ue5DQF++x60fPCDD1SSjxT7T5ZT5wQNy3fii3x8P3UO7PvRwzYeW/rje/qjbL8koSfrhD3+oWbNm6d///d+1b98+Sf/6MCM1D8Nr+bMkhYWF6d///d/1yCOPDJhElCRVV1d7tyMiIros70lG1dTU+D2WLVu26JVXXmm1b+vWra2GBHaUjHriiSfanch97dq1GjZsmH8DPcu6dev6tH4MPFzzoYXrPfRwzYcOzxdZDodDa9asCXA06C/+fo/H1RzW3CP/22a/YbpkfP62tjROUUUEi/YEEu360MM1H1r68nrX1dX5XIffklGSNHv2bO3du1fbt2/XO++8ox07dujo0aOqrKyUw+FQdHS04uPjNW3aNM2dO1df//rXFR0d7c8Q/KKh4V8TKwYHB3dZPiQkRJJUX1/v91hWrlyplStX9urcn//85/rJT37i/dlut2vUqFG65pprFBUV5acIW3M6nVq3bp0WLFjQZmVBDE5c86GF6z30cM2HHs/nmpCQEC1cuDDA0aCv9cl73O1S0MtPyjSsMkxXm8OmYdUc+9/l+upHkjEw5osdSmjXhx6u+dDSH9fbM+rKF35NRnnMnj1bs2fP7ouq+0XLXlqNjY1dlvd8gxgWFtZnMfVGSEiI9wNlSzabrc8bof54DAwsXPOhhes99HDNhw7PNAqGYXDNhxC/vsf3/Fkq+bzDw4bpklF8UJaDf5Omfcs/j4keo10ferjmQ0tfXm9/1MtXEe2IjIz0bndn6F1tba2k7g3pAwAAAAat+kpp3UNSq5mi2mNIax9sLg8AGHL6pGfUuS40NFTDhw/XmTNnVFBQ0GnZiooKbzJq1KhR/REeAAAAhoqXru7T6q2mqbkVFbKW/E4yukogdUNlvtRQ2Y2CZnO5zFlSTJrvj9tf7lwf6AgAYFAgGdWBKVOm6OOPP9bRo0fV1NSkoKD2f1XZ2dne7fPOO6+/wgMAAMBQULCrT6u3SIqTJN/nou2dmuLmfwCAIcXnYXqNjY0aN26c4uLiNG7cuB7Pqv70008rLi5OcXFxevHFgbPE65w5cyQ1D8Hbs2dPh+U2bdrk3b7iiiv6PC4AAAAAAIBzmc/JqHfffVe5ubmqqqrS17/+dQ0bNqxH53/nO99RQ0ODKisr9cILL/gajt/ceOON3u0//vGP7ZZxu9169dVXJUkxMTGaP39+f4QGAAAAAABwzvI5GfX+++97t2+55ZYenx8TE+NdNnj//v06deqUryH5xaxZszR37lxJ0ssvv6xt27a1KfP000/r0KFDkqS7776blQkAAAAAAAC64POcUXv37pUkxcXFaerUqb2qY968efrf//1fSdKePXv05S9/2dewtGXLFh09etT7c1lZmXf76NGjWrlyZavyt912W5s6fvvb3+qKK65QfX29rrnmGv3nf/6n5s+fr/r6ev31r3/VihUrJEnp6em65557fI4ZAAAAaCV1Zp9W7zZNVVZUKCY2VhZfJzB31kvFB3t+XuJUyRbm22MDAM4pPiejcnNzZRiGJk6c2Os60tPTvdsnTpzwNSRJ0ksvvaRXXnml3WNbt27V1q1bW+1rLxl1ySWX6G9/+5tuvfVW2e12/ed//mebMunp6Vq9erUiIyP9EndfyMzMVGZmplwuV6BDAQAAQE/08eptLqdTH69Zo4ULF8rij17+//i5tOMFyXR3XdawSJculb70uO+PCwA4p/g8TK+2tlaSFB4e3us6IiIivNvV1dW+huRX119/vfbv368f//jHSk9P17BhwxQTE6MZM2boySef1KeffqoJEyYEOsxOLVu2TFlZWdq1q29XYwEAAMAQN+8+KSRKUle9rIzmcvPu7Y+oAAADjM/JqJiYGEnSmTNnel1Hy3NbJqZ8sXLlSpmm2e1/nRk9erSeeeYZ5eTkqLa2VhUVFdq1a5fuvffeHk/YDgAAAAxaYTHSgkckdf75WjKlax5tLg8AGHJ8TkYlJSXJNE1lZWV5e0n11I4dO7zbiYmJvoYEAAAAIFAuubV5HijD2v5xwyolXiBdfGv/xgUAGDB8TkZdccUVkiSn09nhHE2dcTgceu2117w/z54929eQAAAAAASKxSpd97RkdjBfqelqPm7x+VYEAHCO8vkvwKJFi7zbDz30kHJycnp0/j333KOTJ0/KMAxNnTpVo0eP9jUkAAAAAIGUNluaelPb3lGGVbrgq1LapYGJCwAwIPicjLr22ms1bdo0SVJ5ebkyMjL03nvvdXleZWWlvv3tb+v555/37nvwwQd9DQcAAADAAOCc/7BcZ91uuGSRM+OhAEUEABgogvxRyYsvvqh58+apvr5excXFuuGGG3ThhRfq3/7t3zR9+nTFx8crJCREVVVVOnLkiDZv3qy3335bdXV1Mk1ThmHoxhtv1E033eSPcAAAAAAESFFRkV588UU9//zzunNStX55VYgshiG3aeqBD6v1cuYMLV26VHfddZeSk5MDHS4AIAD8koyaPn26/vrXv+rrX/+66uvrZZqm9u/fr/3793d4jicJJUnz58/Xn//8Z3+EAgAAACBANm7cqOuvv1719fVyuVx6ply6a3qw0qKlk1Wmfr2tUQ5XqR577DE988wzWrVqlTIyMgIdNgCgn/lt1sAvf/nL2rlzp6ZPny6pOdlkmmar7Zb/JCksLEzLly/X2rVrFRIS4q9QAAAAAPSzjRs3asGCBaqrq5PL1Tx5ucMlff/9BuVWmvr++w1y/HNOc5fLpbq6Oi1YsEAbN24MXNAAgIDwS88ojylTpmjnzp3asGGD/vKXv+jjjz/W4cOHW5WJjIzU7NmztWDBAt1xxx2Ki4vzZwgAAAAA+llRUZGuv/56ud1uud3uVsfeO9yk9w7XtDnHU27RokXKzs5myB4ADCF+TUZ5zJ8/X/Pnz5fU3CuqoqJCDodDMTExCgsL64uHBAAAABAgL774ourr69skorridrtVW1urFStWaPny5X0THABgwOmTZFRLhmHQ+ynAMjMzlZmZ6e0uDQAAgHPDZZdd1qf1m6apyspKPfHEE975XHvK7XZr7969vf6s6Xa79dhjj+n999+XxeK3WUT6xLZt2wIdAgAMCn2ejELgLVu2TMuWLZPdbld0dHSgwwEAAEA3bd++PdAh9Iumpibt3Lkz0GEAAPpJnyejqqurVVVVJbfbrbS0tL5+OAAAAAAAAAxgfk9G5efn68UXX9RHH32kffv2qbGxUVLzcL2mpqY25V955RU5HA5J0m233abg4GB/hwQAAAAAAIABwm/JKKfTqZ/97Gd69tlnvePFTdPs8rytW7fq5ZdfliTFxMToa1/7mr9CAgAAAAAAwADjl2RUQ0ODrrnmGm3durVbCaiWfvjDH+qll16SYRj685//TDIKAAAA+KfZs2f3af2eCcxjYmJ6PYF5eXm5Dh8+7HMs6enpLHwEAEOEX5JR3/3ud7Vly5bmCoOC9N3vfleLFy/W1KlTdfPNN+uDDz7o8NypU6fqvPPO06FDh7Rhwwa5XC5ZrVZ/hAUAAACc0/p69Tan06k1a9Zo4cKFstlsva4jJSVFpaWlvY4jISFBBw8e7HUMAIBzi89rp+7YsUOvv/66JCk8PFzr169XZmamLr/8ckVFRXWrjquvvlqSVFNTowMHDvgaEgAAAIB+YrPZtHTp0l5/oWyxWLR06VISUQAwhPicjPrTn/4kqXmC8qefflpXXnllj+u45JJLvNvZ2dm+hgQAAACgH911110KCwuTxdKz2wuLxaLw8HAtWbKkjyIDAAxEPiejNmzYIEmKiIjQHXfc0as6Ro4c6d0uLi72NSQAAAAA/Sg5OVmrVq2SxWLpdkLKU3bVqlVKTk7u4wgBAAOJz8mooqIiGYahqVOnKiiod1NQRUREeLdra2t9DQkAAABAP8vIyNC6desUHh7e5ZA9T4+o9evXa968ef0UIQBgoPA5GeVwOCRJoaGhva6jurraux0ZGelrSAAAAAACICMjQ9nZ2XrggQcUHx8vSbJarbLZbN4EVUJCgh588EFlZ2eTiAKAIcrn1fQSEhKUn5+voqKiXtfRcp6ohIQEX0PCWTIzM5WZmSmXyxXoUAAAADDIJScna/ny5br//vu1Zs0aZWdnq7q6WpGRkZo8ebJPK/cBAAYHn5NRkyZNUn5+vo4cOaJTp061mv+pu9577z3v9owZM3wNCWdZtmyZli1bJrvdrujo6ECHAwAAgCHAZrPphhtu0A033BDoUAAAA4zPw/SuvfZaSZJpmvrVr37V4/O3bNmijz76SIZhaNy4cRo/fryvIQEAAAAAAGCA8jkZ9c1vftPb2+a3v/2t3njjjW6fm5OTo69//even3/0ox/5Gg4AAAAAAAAGMJ+TUcOHD9fDDz8s0zRlmqZuueUWLVmyRFlZWR2ek5ubq1/84heaNWuWTp06JcMwNGXKFC1ZssTXcAAAAAAAADCA+TxnlNTcoykrK0svvfSSJOnll1/Wyy+/rBEjRnhX25OkCy+8UCUlJSotLZXUPLRPkkaMGKF3332XiQwBAAAAAAAGOZ97Rnm8+OKLevzxxxUUFOTtJVVaWqrq6moZhiFJ+vzzz1VSUuI9LkkXXXSRduzYobFjx/orFAAAAAAAAAxQfktGGYahn/3sZzp48KDuuusuRUVFSZI38dQyASVJ5513nlasWKGdO3eSiAIAAAAAABgi/DJMr6WJEyfq+eef13PPPafPPvtMBw8e1JkzZ1RbW6vo6GglJiZq9uzZSk1N9fdDAwAAAAAAYIDzezLKwzAMXXzxxbr44ov76iEAAAAAAABwjvHbMD0AAAAAAACgKySjAAAAAAAA0G/6bJhee6qqqvT73/9ea9euVXFxseLi4jRv3jz94Ac/UHJycn+GAgAAAAAAgADwORlVUVGhuXPnyu12Kz4+Xhs3bpRhGG3K5ebm6qqrrlJeXl6r/Tt27NALL7ygt99+W1dddZWv4QAAAAAAAGAA83mY3rvvvqusrCzl5ORo3rx57SaiJOmWW25Rbm6uTNNs86+qqko33nij8vPzfQ0HAAAAAAAAA5jPyagtW7Z4t2+66aZ2y6xZs0bbt2/3Jqrmz5+vX//613rkkUeUlJQkSaqtrdUDDzzgazhoR2ZmpqZMmaKZM2cGOhQAAAAAADDE+ZyM2r9/vyQpIiJCF154YbtlVq5c6d3+yle+og8//FB33323HnjgAW3dulWRkZEyTVNvv/22ampqfA0JZ1m2bJmysrK0a9euQIcCAAAAAACGOJ/njMrLy5NhGJo4cWK7x91ut9auXev9+cEHH2x1fOzYsbrtttv07LPPqqGhQbt27dL8+fN9DQsAAABAAL315G4Vn7C32pc4Nko33TcjQBEBAAYKn3tG2e3Nf2BiY2PbPb5nzx7Z7XYZhqHx48e323vqyiuv9G7n5OT4GhIAAAAAAAAGKJ+TUS6XS1JzD6j2tJxTqqPV8jzzRklSVVWVryEBAAAAAABggPI5GRUVFSVJKioqavf4Rx995N2eN29eu2WcTqd32zRNX0MCAAAAAADAAOVzMmrChAkyTVNHjhxRSUlJq2N2u10ffvih9+eO5oIqLS31bsfExPgaEgAAAAAAAAYon5NRc+fOldTco+nhhx9udezJJ59UQ0ODDMPQhRde2Go4XkufffaZd3v06NG+hgQAAACgH1WXN6g0v7rVP6fD1aac0+FqU640v1rV5Q0BiBoAECg+r6Z3++2365lnnpFpmlqxYoWysrJ0xRVXaP/+/Xr//fe95e68884O69i0aZN3+4ILLvA1JAAAAAD9pLq8Qa8/tF2upvbnkG2pvKhWbzy+q81+a5BFix+Zrci40L4IEQAwwPicjDrvvPP0k5/8RL/61a9kGIa2bNnSatJyT5klS5a0e35BQYE++eQTGYah1NRUpaam+hoSAAAAgH7SUOPsViKqM64mtxpqnCSjAGCI8HmYniQ99dRT+tnPfqagoCCZptnq37Rp07R69WrZbLZ2z33++ee9k5Zfc801/ggHAAAAAAAAA5TPPaM8Hn/8cd19991at26dCgoKFBoaqunTp3vnlOpIXV2dvv3tb0uSvvOd7/grHAAAAAAAAAxAfktGSVJiYqJuvfXWHp3z61//2p8hAAAAAAAAYADzazIKAAAAgP+89eTuPq3fNE1VVg7TO4f2yTCMXtXR3qp5vbF+ZZZsIVa/1NVXbrpvRqBDAIBBgWQUAAAABpec96X375WufUqadG2go/FJ8Ql7PzyKVSWV1f3wOJ0rL6oNdAgAgH7ilwnMAQAAgAHB2SCt/qlUmS+t+WnzzwAAYEAhGQUAAIDBY9vvJXth83ZVobQ9M7DxAACANkhGAQAAYHCoKpQ2PyXJ/OcOU9r0lGQvCmRUAADgLMwZNQRkZmYqMzNTLpd/JpcEAAAYkNY9JLmaWu9zOZv3f+WlwMTko8SxUX1af/ME5pWKiYnxaQJzf8z3FJccPuAnMAcA+AfJqCFg2bJlWrZsmex2u6KjowMdDgAAgP/lb5cOvtV2v+mSDrwpzfyulHZp/8flo75evc3pdGrNmjVauDBDNputV3WU5lfrjcd3+RzL1bdNUXxapM/1AAAGPobpAQAA4Nzmdkmr75GMDnrVGNbm4253/8YFAADaRTIKAAAA57ZPX5OKDzb3gmqP6ZKKD0j7XuvfuAAAQLtIRgEAAODcVV/ZPCeUuprvyJDWPthcHgAABBRzRgEAAKCVT+4YpuDgWumlqwMdStcq86WGym4UNJvLZc6SYtL6OCg/unN9oCMAAMDvfE5Gvfrqq97tL33pS0pISPC1SgAAAATQZaOCJLmlAt8npR5waoqb/8FvQiNssgZZ5Grq/Zxc1iCLQiN6N4E6AODc43My6rbbbpNhGIqIiFBxMX/YAQAAgKEkMi5Uix+ZrYYaZ6v961dmqbyottW+uORwXX3blDZ1hEbYFBkX2qdxAgAGDp+TUaGhoXI4HJo8ebJCQ/kDAgAAAAw1kXGhbZJJtpC2qxvaQqyKT4vsr7AAAAOUzxOYjxw5UpIUHh7uczAAAAAAAAAY3HzuGTVlyhSdOHFCJ06c8Ec8AAAACLBtJ5sUHBys6dOnBzqUzjnrpeKDPT8vcapkC/N/PAAAoFt8TkZ94xvf0OrVq5Wfn6/du3drxowZ/ogLAAAAAXL5H+qUkhKrgufPgZXc/vFzaccLktmNybMNi3TpUulLj/d9XAAAoEM+D9P76le/qosvvlimaWrZsmWqq6vzR1wAAABA1+bdJ4VESTK6KGg0l5t3b39EBQAAOuFzMspms+mNN97QqFGjtHv3bs2bN0+ffvqpP2IDAAAAOhcWIy14RJLZRUFTuubR5vIAACCgfB6m9+qrr0qS7r77bv3iF7/Qnj17NGPGDF1yySWaM2eOxo8fr8jISFks3ct7fetb3/I1JAAAAAwll9wq7VwhlRySTFfb44ZVSpgiXXxr/8cGAADa8DkZddttt8kw/tUt2jAMmaapTz/9tMc9pAzDIBkFAACAnrFYpeuelv7wxfaPm67m4938chT+cdN9zCULAGifX/4im6bZ6l97+7r7DwAAAOixtNlyT/k3uc/6eOuWRe7zvyKlXRqgwAAAwNl87hl15ZVXtuoZBQAAAPSnoqIivfjii/r7q+9pxy0uhdn+9dm0wenS7HtX6f8dfFh33XWXkpOTAxgpAACQ/JCM2rhxox/CAAAAAHpu48aNuv7661VfXy+Xy6VHNwfrl1eFyGIYcpumHt3s0IHcamU99pieeeYZrVq1ShkZGYEOGwCAIY2B8wAAADgnbdy4UQsWLFBdXZ1cruaJy5/Z1qiTVc3TP5ysMvXrbY2SJJfLpbq6Oi1YsIAvUwEACDCSUQAAADjnFBUV6frrr5fb7Zbb7fbud7ik77/foNxKU99/v0GOFovrecouWrRIRUVFAYgaAABIJKOGhMzMTE2ZMkUzZ84MdCgAAAB+8eKLL6q+vr5VIsrjvcNNGve7Gr13uKnNMbfbrdraWq1YsaI/wgQAAO3wec6ozpw6dUplZWWqqqqS2+3WlVde2ZcPhw4sW7ZMy5Ytk91uV3R0dKDDAQAA54CSkhJddtllgQ6jXW63W3v37vUOzevN+Y899pjef/99WSwD+7vZbdu2BToEAAD8zu/JqK1bt+q5557Thg0bVFxc7N1vGIaamtp+O/XEE0+ourpaknT//fcrPDzc3yEBAAD0vZz3pffvla59Spp0baCj8ZnT6dT27dsDHUafaWpq0s6dOwMdBgAAQ5LfklHl5eX67ne/q3feece7zzTNbp339NNPyzAMTZw4Ubfffru/QgIAAOgfzgZp9U8le4G05qfSuPmSLTTQUQEAAAxIfumXfObMGc2dO1fvvPOOTNP0/ouJiVFoaOcfxJYtW+bd/stf/uKPcAAAAPrXtt9L9sLm7apCaXtmYOMBAAAYwPySjFq8eLEOHTok0zQVGRmpJ598UgUFBSovL9e8efM6PXfMmDGaMWOGTNPUli1b5HA4/BESAABA/6gqlDY/JcnTI9yUNj0l2VmtDQAAoD0+D9Nbt26d1q5dK8MwNGLECG3evFmTJk3qUR3z5s3T7t275XA49Nlnn2nWrFm+hgUAANA/1j0kuc6aF9PlbN7/lZcCE5Mf2Gw2TZ8+PdBhtKu8vFyHDx/2uZ709HTFxcX5ISIAANATPiejWg6te+6553qciJKkiy++2Lt9+PBhklEAAODckL9dOvhW2/2mSzrwpjTzu1Lapf0flx8kJCQM2JXcnE6nUlJSVFpa2us6EhISdPDgQdlsNj9GBgAAusPnYXpbtmyRJMXFxekrX/lKr+pISEjwbvvyoQIAAKDfuF3S6nskw9r+ccPafNzt7t+4hgCbzaalS5fKau3gd98Fi8WipUuXkogCACBAfE5GnT59WoZh6Lzzzut1HcOGDfNu19fX+xoSAABA3/v0Nan4YHMvqPaYLqn4gLTvtf6Na4i46667FBYWJoulZx9nLRaLwsPDtWTJkj6KDAAAdMXnZJT7n9/29fabKUmqqqrybkdHR/saEgAAQN+qr2yeE0pGFwUNae2DzeXhV8nJyVq1apUsFku3E1KesqtWrVJycnIfRwgAADri85xRiYmJOnHihPLz83tdx/79+73bSUlJvoYEAMDQkPO+9P690rVPSZOuDXQ0vnnp6kBH0DOV+VJDZTcKms3lMmdJMWl9HJR//N/1tZrxQqCj6J6MjAytW7dOixYtUl1dnVyuDnqp6V89olatWtXlas8AAKBv+ZyMmjp1qk6cOKHc3FwdO3ZM48eP73Edf//7373bl112ma8hAQAwqL315G6VnSjT4vjvK8JSpprXvq914X/Sv/3s8kCH1nsFuwIdQd+qKW7+dw6YnhjoCHomIyND2dnZWrFihZ577jmVlpbKarXKYrHI7XbL5XIpISFBS5cu1ZIlS+gRBQDAAOBzMuq6667TqlWrJEmPPPKIXnnllR6d//e//127du2SYRiaOnUqHxAAAOiGi8PfVYTljAxDirCc0cSmtySdw8kowAfJyclavny57r//fq1Zs0bZ2dmqrq5WZGSkJk+erIULFzJZOQAAA4jPyajFixdr+fLlKi4u1muvvaYLLrhAP/3pT7t17ubNm3XHHXd4f7733nt9DQcAgEEvzCzVjIg3ZBimJMkwTE1p+pNk/6kUxZc6GLpsNptuuOEG3XDDDYEOBQAAdMLnCczDw8P1q1/9SqbZ/IH4vvvu0zXXXKM1a9aorq6uTfn6+npt3LhRt99+u66++mpVVVXJMAzNmTNHt9xyi6/hAAAw6F3Q+KIsaj03jqGmf06oDQAAAAxsPveMkqRbbrlFx44d08MPPyzDMPThhx/qww8/bH6AoH89RFRUlGpra70/exJY48eP19tvvy3D6GpFGgAAhrj87Upzb2iziJtFbunAm9LM70pplwYmNl+kzgx0BN3nrJeKD/b8vMSpki3M//H42Z49ewIdAgAAGOT8koySpAcffFDp6en63ve+p6qqKu/+pqYmb5KppqamzXnXXnutXnvtNcXGxvorFAAABie3S1p9j9yyNCefzmZYpdX3SHdtlrq51P2Acef6QEfQM//4ubTjBcls5zqczbBIly6VvvR438flBzcsT5VUGegwAADAIObXT6o333yzTpw4oSeeeELnn3++DMOQaZrefx5hYWG69tprtXbtWq1evZpEFAAA3fHpa1LxwfYTUZJkuqTiA9K+1/o3rqFo3n1SSJTadFFrw2guN495MQEAADz81jPKIyYmRvfdd5/uu+8+VVRU6PPPP9eZM2dUW1ur6OhoJSYm6qKLLmJFEwAAeqK+8p9zQhmSzE4KGtLaB6XzFklhMf0S2pAUFiMteERa9cMuCprSNY9yLQAAAFrwezKqpdjYWM2ZM6cvHwIAgN556epAR9AzlflSQ2U3CprN5TJnSTFpPj+s1TQ1t6JC1pLfSX05t+O5NkxPki65Vdq5QmbJIRmmq81h07DKSJgiXXxrAIIDAAAYuPo0GQUAwIBVsCvQEfStmuLmfz6ySIqTpLYL5A55RaeLteb0FN1ptD+ZuWG69NLp87Tw9GklJyf3c3QAAAAD1zk2uykAAEDgbdy4UZMmTdL3Hvuj/nzAKaer9dBJp8vU6/sb9b3H/qhJkyZp48aNgQkUAABgAOqTnlHV1dVau3atdu3apSNHjqiyslIOh0NRUVFKSEjQtGnTNGfOHE2bNq0vHh4AAKDPbNy4UQsWLJDb7Zbb7dZ/rGvQ/5scIZv1X2Wcbune9Q65XKbq6uq0YMECrVu3ThkZGQGLGwAAYKDwazKquLhYDzzwgP7617+qrq7j/vx/+tOfJEnnn3++fv7zn+sb3/iGP8MAAGBQqah3KyLYkM3a/TmbnC5T1Y2m4sLoBO1PRUVFuv76672JKEkqqjb16GaHfnlViCyGIbfZ/HNRdXNvKU+5RYsWKTs7myF7AABgyPNbMuqdd97RHXfcoaqqKpmmKcMwZJqdrfYjHTx4ULfeeqv+9Kc/6Y033lBERIS/wgEAoHOpMwMdQbcUVTq06H+2a/t3wnp0nmFI17zeoHd/NFvJMSG9fny3aaqyokIxsbGy9OUE5ueIF198UfX19d4Ek8cz2xp11/RgpUVLJ6tM/XpbY6vjbrdbtbW1WrFihZYvX96PEQMAAAw8fklGvfXWW7rlllvU1NQk458fVC0Wi6ZPn67zzz9fw4cPV0hIiKqrq3XixAnt3r1bp06dkiSZpqkPPvhAV199tTZt2qSQkN5/YAYAoNvOkdXbXnz4Ye0r3qZndzbqB7OCFWTpOiHU5Db1ux2N+vSUWytqvqDlP13e68d3OZ36eM0aLVy4UBabrdf1dOWyyy7rs7r9xe12a+/evXK52q6c53BJ33+/Qb/7Uqh++I8GOdoWkdvt1mOPPab3339fFsvA7bFWUlIS6BAAAMAg53My6tSpU1qyZIk3ETVs2DDde++9+t73vqf4+PgOz9u4caMefPBBbd26VaZpateuXXrooYf05JNP+hoSzpKZmanMzMx2PzwDwFB1riQ/juec1MjYcfqf/dL1U8MUGWx02kPJbZqyN5p66UC9kuOkzN+s8Cn5YZqmKisr9cQTT3i/cOoL27dv77O6+8t7h5v03uGaTss0NTVp586d/RQRAADAwORzMur5559XZWWlDMNQfHy81q5dqwsvvLDL8zIyMvTxxx/r+9//vp577jmZpqnMzEw99NBDCg8P9zUstLBs2TItW7ZMdrtd0dHRgQ4HAAaEcyH5ERuRoIduXilbUHOv4Q86z3O0smxR8//OJoce+dttqqihtwsAAAAGBp/7iL/77rve7RdeeKFbiaiWfve732n69OmSpPr6eq1bt87XkAAAGBTCQ6O9iajesgWFKDyULyIAAAAwcPicjMrNzZUkJSUl6cYbb+x5ABaL7rzzzjb1AQAAAAAAYPDxeZieZ+W89PT0XtcxadKkVvUBAAYm4/A/dPXnP5ExwSKdf32gw8EgMnv27ECH0KXy8nIdPnzY53rS09MVFxfnh4j6xp49e+R0OgMdBgAAGMR8TkalpqYqOztbdXV1va6jvr6+VX0AgAHI2SDrB/dpWGOZ9MHPpPQFki000FH12rmQ/LA2+mcOxdFpaUqdMLxX53omMI+JienTCcy3bdvWZ3X7i9PpVEpKikpLS3tdR0JCgg4ePChbH65M6KvU1FQVFhYGOgwAADCI+ZyMmj9/vg4dOqQDBw7IbrcrKiqqx3V8/PHHkiSr1ao5c+b4GhIAoC9s+71kL5IhybQXStszpbn3BDqqXrvnxmcDHUKXGuobVXW6wed6vnf9IwoNC+7Vuf2VjDoX2Gw2LV26VI899livVqi1WCxaunTpgE5EAQAA9Aefk1F33XWXXnzxRTkcDj366KP67//+7x6dX1hYqBdeeEGGYej666/XyJEjfQ0JAOBvVYXS5qdkqHkotSFT2vSUdNE3pKjkAAfXO8Un7IEOod9UnW5QlXxJallVUlntt3jOZXfddZeeeeYZ1dXVye12d/s8i8Wi8PBwLVmypA+jAwAAODf4nIy64IIL9Nhjj+lnP/uZnnnmGYWHh+uhhx6SxdL13Og5OTm64YYbVFlZqdTUVL344ou+hgMA6APuDx6QmpytVr1wNzVKHzwgy1f/ELC4gP6WnJysVatWacGCBZLUrYSUxWKRxWLRqlWrlJx8biZvzxVvPbm7TaI5cWyUbrpvRoAiAgAA7fF5NT1Juvfee/X73/9eISEhevTRRzV16lQ9++yzOnz4cJsJyauqqrRu3TrdeeeduvDCC3XkyBFdccUV2rp1q0aMGOGPcAAAflJUVKSXHv6uLFn/K4ta33Rb5Jbl87f10sPfVVFRUYAiBPpfRkaG1q1bp/DwcFmt1k7LenpErV+/XvPmzeunCAEAAAY2n3tGjRs37l+VBQWpoaFB2dnZ+tGPfiRJCg4OVkxMjIKDg1VdXa2qqipvec9KfPn5+V1+QDMMQ8eOHfM1XABAN23cuFE3LLpem28x1RRvUZC17XxBTW5TM0r+osmT/qp3V61SRkZG/wcKBEBGRoays7O1YsUKPffccyotLZXVapXFYpHb7ZbL5VJCQoKWLl2qJUuW0CMKAACgBZ+TUbm5ua0mNG25bZqmHA6HiouLZRhGq15ShmF4yxYUFHT6GJ6kFQCgf2zcuFELFizQ7RdadFFSxyvmBVkMXZxk1c3pDVqwYIHWrVt3ziSkEsf2fMGN/uZ0uFReVOtzPXHJ4bKFdN6DpyNMYN6x5ORkLV++XPfff7/WrFmj7OxsVVdXKzIyUpMnT9bChQuZrBwAAKAdPiejJLUZitedMt05BwDQ/4qKinT99dcr0ubWf10dJrdpytJJEsJtmnry6mC9fahOixYtUnZ29jnRC+RcmEOmNL9abzy+y+d6rr5tiuLTInt1rtPp1Jo1a7RwYQaJlQ7YbDbdcMMNuuGGGwIdCgAAwDnB52TUhg0b/BEHAAx+L10d6Ai65cX/O6762ho9ck2IokPUaSJKaj4eFSI9MNem/1hXrRXfm6Pli8Z1es6AcOf6QEcAwAfV5Q1qqHG22ud0uNqUczpcKs1vuxpkaIRNkXEd9/wEAAB9x+dkFJNxAkA3Ffjew6WvOV2mnv+oRunDLfrBrGBZLd0blhVkMfTDS4P1P3udev6jXN1/UZls7cwxBQD+UF3eoNcf2i5XU9erGZYX1bbbw9AaZNHiR2aTkAIAIAD8spoeAGBwWH2kSaV1pn53bah6OpraNKXffSlUJbWm1hxp6psAAUBSQ42zW4mozria3G16VgEAgP5BMgoA4JVd5tbUBIuuHhfU455NNquhBeODdH68Rdllvt0kAgAAABi8SEYBALxqGk3llLm1/niTnK6edY1yukytO9akw2fcqm5kkQp/CI2wyRrk259qa5BFoRFMPA4AAICBwy+r6QEAurbt5MAfunamzpTblH7wfoMOLA3v0bmGIf3wHw1ym1J5vTngn+9lgQ6gGyLjQrX4kdlthhKtX5ml8qLaVvviksN19W1T2tTBJM0AAAAYaEhGAUA/+UnWhYEOoUvl1eVymYeVXebWszsb9YNZwQrqxiTmTW5Tv9vR6B2e96F9rD7NiuvrcH2yLdABdFNkXGibZJItxNqmnC3Eqvi0yP4KC4PcPTc+q+DgYL315O5Ah9Ku9lbN6431K7PafT8NJDfdNyPQIQAA4HckowCgn2zbNvDTH06nUykpKSotLdUvNjr07YtsigmVLEbHCSm3aarKYeqRTQ5JUkJCgg4ePCibjaFhwLlqbGJzL7viE/YAR9K3zu5hCAAA+gdzRgEAvGw2m5YuXSqr1aoqh3TvOkeniSipOVF17zqHqhySxWLR0qVLSUQBAAAA6BDJKABAK3fddZfCwsJksVj0x31O7TvtUlMHk5k3uU19esqlP37qlMViUXh4uJYsWdLPEQMAAAA4l5CMAgC0kpycrFWrVslisUiGRcvWNCjI2n7vqCCLoWVrGmRYLLJYLFq1apWSk5P7OWIAAAAA5xLmjAIAtJGRkaF169Zp0aJF2lFUpz8fcOqrU4Jka5GUcrpMvfG5UzuKTIWHh2vVqlWaN29eAKMG4C8nirMUHBysadOmBTqUdjkdLr/M9xSXHD7gJzAHAGAwIhkFAGhXRkaGsrOztWLFCv3XK5n6f5MdsrW4Z3O6paf2RerBB/9dS5YsoUcUMIg8/c4PlJKSosf/VhDoUNpVml+tNx7f5XM9V982hVUoAQAIAIbpAQA6lJycrOXLl2vP4SKdSPuqPDNHmZJy076m3TmFWr58OYkoAAAAAN1GMgoA0CWbzaYpd2RKUanNCamoVE254/esmgcAAACgx0hGAQC6xxYq1xf/S3XBI+T64n9JttBARwQAAADgHNSvyaiqqio99thjmjdvniZPnqzLL79cP//5z1VUVNSfYQAAeslM/5LWn/+MzPQvBToUAAAAAOconycwr6io0Ny5c+V2uxUfH6+NGzfKMNouAZ6bm6urrrpKeXl5rfbv2LFDL7zwgt5++21dddVVvoYDAACAQS40wiZrkEWuJnev67AGWRQawVBjAAACwedk1LvvvqusrCwZhqGbbrqp3USUJN1yyy3Kzc1t91hVVZVuvPFGHTx4UGlpab6GBAAAgEEsMi5Uix+ZrYYaZ6v961dmqbyottW+uORwXX3blDZ1hEbYFBnHcGMAAALB52TUli1bvNs33XRTu2XWrFmj7du3yzAMmaap+fPna9GiRaqurtZzzz2n06dPq7a2Vg888IBeffVVX0MCAADAIBcZF9ommWQLsbYpZwuxKj4tsr/CAgAA3eBzMmr//v2SpIiICF144YXtllm5cqV3+ytf+YrefPNN78+LFy/WxRdfrOrqar399tt67rnnFBER4WtYAAAAAAAAGIB8nsA8Ly9PhmFo4sSJ7R53u91au3at9+cHH3yw1fGxY8fqtttukyQ1NDRo165dvoYEAAAAAACAAcrnZJTdbpckxcbGtnt8z549stvtMgxD48ePb7f31JVXXundzsnJ8TUkAAAAAAAADFA+J6NcLpek5h5Q7Wk5p1RHq+UlJSV5t6uqqnwNCQAAAAAAAAOUz8moqKgoSVJRUVG7xz/66CPv9rx589ot43T+ayUU0zR9DQkAAAAAAAADlM/JqAkTJsg0TR05ckQlJSWtjtntdn344Yfen+fPn99uHaWlpd7tmJgYX0MCAAAAAADAAOXzanpz587Vjh07ZJqmHn74YT3//PPeY08++aQaGhpkGIYuvPDCVsPxWvrss8+826NHj/Y1JJwlMzNTmZmZ3iGVANBTbz25W8Un7P/8KVIr3v9YiWOjdNN9MwIaFwC0RJsEAMC5wedk1O23365nnnlGpmlqxYoVysrK0hVXXKH9+/fr/fff95a78847O6xj06ZN3u0LLrjA15BwlmXLlmnZsmWy2+2Kjo4OdDgAAAAAAGAI8zkZdd555+knP/mJfvWrX8kwDG3ZsqXVpOWeMkuWLGn3/IKCAn3yyScyDEOpqalKTU31NSQAAAAAAAAMUD4noyTpqaeeUlBQkJ5++ulWk5FL0rRp0/T222/LZrO1e+7zzz8v0zRlGIauueYaf4QDAMCgxlAkAAAAnMv8koySpMcff1x333231q1bp4KCAoWGhmr69OmaO3dup+fV1dXp29/+tiTpO9/5jr/CAQAAAAAAwADkt2SUJCUmJurWW2/t0Tm//vWv/RkCAAAAAAAABjBLoAMAAAAAAADA0OFzz6g77rhDUvMqeD/+8Y97Vcfvf/977d27V4Zh6OWXX/Y1JAAAAAAAAAxQPveMWrlypV555RWtW7eu13V8+OGHWrlypVauXOlrOAAAAAAAABjAGKYHAAAAAACAfjOgklGGYQQ6BAAAAAAAAPShAZGMstvtkqRhw4YFOBIAAAAAAAD0pYAnoxobG7Vv3z4ZhqHExMRAhwMAAAAAAIA+1KPV9PLz8zs8Vl9f3+nxlkzTVH19vY4eParnn39eFRUVMgxD06ZN60k4AAAAAAAAOMf0KBk1ZsyYdud1Mk1Tmzdv1tixY30K5pZbbvHpfAAAAAAAAAxsPUpGeZim2a19PXHrrbfqhhtu8KkOAAAAAAAADGw9Tkb5mnSSmlfNCw8PV1JSkqZNm6ZbbrlFixYt8rleAINUzvvS+/dK1z4lTbo20NEAQCtvPblbxSfsrfYljo3STffNCFBEAAAAA1uPklFut7vNPovFIsMw9MUvflFr1qzxW2AAIElyNkirfyrZC6Q1P5XGzZdsoYGOCgAAAADQS35ZTc8fvaUAoF3bfi/ZC5u3qwql7ZmBjQcAAAAA4JNezRnV0oYNGyRJcXFxPgcDAK1UFUqbn5LkSXib0qanpIu+IUUlBzIyAAAAAEAv+ZyMmjdvnj/iAIC21j0kuZpa73M5m/d/5aXAxAQAAAAA8IlfhukBgN/lb5cOviWZrtb7TZd04E0pf0dg4gIAAAAA+IRkFICBx+2SVt8jGdb2jxvW5uPtLKoAAAAAABjYfB6m11JNTY3eeustbd26VdnZ2aqsrFRdXV23Jzg3DEPHjh3zZ0gAzkWfviYVH+z4uOmSig9I+16Tpn2r/+ICAAAAAPjMb8moZ555RsuXL1dtbW2vzjdNU4Zh+CscAOeq+kq5P3hAMiVLJ02C25T0wQOynLdICovpr+gAAAAAAD7ySzLq7rvv1u9///tu94AC0I9eurpPq7eapuZWVMha8jvJDwnlkycOK9laJWtnmSg1J6pc9ZU6+csLNWpsus+P2y/uXB/oCAAAAAAg4HxORm3YsEHPPvust1fTsGHDdNNNN2nOnDlKSUnRsGHDfA4SgA8KdvVp9RZJcZJU53tdOwubNG2ktctElIfVYmikKrVzxzbNSvHrqGMAAAAAQB/x+e5txYoV3u0LL7xQ7733nlJTU32tFsAQU1TtVq1T6mkHS9OUahubz0+OZE0GAH2rurxBDTXOVvucDlebck6HS6X51W32h0bYFBkX2mfxAQAAnAt8TkZt3bpVUvPk42+88QaJKAC98naWUz+4NKTH59mshuaPDdLvdzr0/Vk9Px9tcbMNtK+6vEGvP7RdrqauV/IsL6rVG4+37ZlqDbJo8SOzeY8AAIAhzedkVGlpqQzD0Pnnn6/09HNk3hYAA4rTZerRzY06L96qeaOtslm7P/eU02VqY65Lj25u1F3Tg3t0LtriZhvoWEONs1vvjc64mtxqqHHy/gAAAEOaz8mo6OholZaWKj4+3h/xAPCzbSebAh1ClzblNam0ztQP3m/QgaXhPTrXMKQf/qNBJbWmntnm0JWjB+7cUZcFOoBu4GYbAAAAQF/z+a5t/PjxKikpUWlpqT/iAeBnl//BDzOL95PsMree3dmoH8wKVlA3JjFvcpv63Y5GZZc1J09+9mGjpMY+jrL3zJcDHQEAAAAABJ7Ps/3efPPNkqTPP/9cxcXFPgcEYGj7xUaH7A5T7i5mMnebpqocph7Z5OinyAAAAAAA/uBzz6jbb79dv/71r5Wfn6+HHnpIL774oj/iAjBEVTmke9c59NKisE7LWQxD965rUBW5KGBQeOvJ3YEOoUvtTeTfG+tXZskWYvVLXX3hW1c8pCfeuCvQYQAAgEHM52RUZGSk3nzzTV111VV66aWXFB8fr0ceeUQWC0usAwPB7Nmz+7R+0zRVWVmpmJgYGUbvJg8vLy/X4cOHvT//cZ9T358VrKnxFgW1MyF5k9vUgWK3/vhp6xXf0tPTFRcX16sY+gM32wPLTffNCHQIaKH4hD3QIfSb8qLaQIfQqZTYCYEOAQAADHI+J6Py8/OVkJCgv/3tb/rWt76lJ554Qm+//bbuuOMOXXbZZUpKSlJwcHC360tLS/M1JAAtbNu2rU/rdzqdWrNmjRYuXCibzdbrOlJSUrxzz7lNadmaBm29o/3JzIMshpataVDLgXwJCQk6ePBgr2PoD5nf+yjQIfSbgX6zDQAAACBwfE5GjRkzplVvCNM0lZOTo5/97Gc9rsswDDU1DfyVvwD4l81m09KlS/XYY4/J5WrumfPJSZf+fMCpr04Jkq1F7yiny9Qbnzu1reBfPXgsFouWLl06oBNRAAAAAIBmfhtLZ/5zsmHDMNokp7r617IcgKHprrvuUlhYWKshvv+xrkFN7tblnG7p3vX/mijKYrEoPDxcS5Ys6a9QAQAAAAA+8LlnlKRWCSVfzgcwdCUnJ2vVqlVasGCBJMntdquo2tSjmx365VUhshiG3Gbzz0XVzW2GxWKRxWLRqlWrlJycHMjwAfgocWxUoEPoktPh8ssQ1Ljk8AE9p9revXsDHQIAABjkfE5Gud3urgsBQDdkZGRo3bp1WrRokerq6uRyufTMtkbdNT1YadHSySpTv97WKOlfPaJWrVqlefPmBTjy7uFmG+jYuTChfGl+td54fJfP9Vx92xTFp0X6IaK+8aPUGwMdAgAAGOT80jMKAPwlIyND2dnZWrFihZ577jmVlpbq7g8a9ZsvButHHzTK4WqerHzp0qVasmTJOdUjipttAAAAACAZBWAASk5O1vLly3X//fdrzZo1ys7O1kvV1brstkjdPnmyTyv3AQAAAAACi2QUgAHLZrPphhtu0A033BDoUAAAAAAAfuK31fQAAAAAAACArvi9Z1RdXZ1ef/11ffTRR9q7d6/KyspUVVUlSWpqampT/sMPP5TL5ZIkLViwQIZh+DskAAAAn4VG2GQNssjV1PvFW6xBFoVGMMwYAAAMbX5NRj377LN6+OGHvcknSTLN5iXYO0oyrVixQm+99ZYkadWqVVq4cKE/QwIA9AA320DHIuNCtfiR2Wqocbbav35lVptVKOOSw3X1bVPa1BEaYVNkXGifxgkAADDQ+SUZ5Xa79Y1vfMObVPIkoLrjxz/+sd58800ZhqE//elPJKMAIIC42QY6FxkX2ub1bQuxtilnC7GyoiQAAEAH/JKM+o//+A+9+eab3p+vvfZaLV68WFOnTtUPf/hDbd68ucNzZ8+erdGjRysvL0/r1q3zRzgAAB9wsw0AAACgL/k8gfmhQ4f0u9/9TpIUFBSk1157TatXr9Ytt9yiCy+8UGFhYV3W8cUvflGSVFFRoc8//9zXkAAAAAAAADBA+ZyM+sMf/iCXyyXDMLR8+XLdcsstPa5j2rRp3u3s7GxfQwIAAAAAAMAA5XMyav369ZKkkJAQ/fjHP+5VHaNGjfJuFxYW+hoSAAAAAAAABiifk1EnT56UYRjdHpLXnqioKO92TU2NryEBAAAAAABggPI5GeVJHkVERPS6jtraf63QNGzYMF9DAgAAAAAAwADlczIqPj5eklRaWtrrOo4fP96mPgAAAAAAAAw+Piejxo0bJ9M0lZWVpcrKyl7V8Y9//MO7fdFFF/ka0qBRWFio3/zmN7rmmmuUlpam4OBgJSUl6Stf+Yp27NgR6PAAAAAAAAB6zOdk1Je+9CVJktvtVmZmZo/P//zzz/Xee+/JMAwlJSVp6tSpvoY0aDz77LP68Y9/rOPHj+uaa67RPffcozlz5uj//u//dPnll+tvf/tboEMEAAAAAADoEZ+TUYsXL1ZISIgk6Ze//KW2bNnS7XNLS0v11a9+VW63W5L07//+776GM6jMmjVLGzdu1NGjR/XSSy/piSee0FtvvaUNGzbIarVq6dKlcjgcgQ4TAAAAAACg23xORqWlpenHP/6xTNNUY2OjrrnmGj3++OOdDtlrbGzUK6+8omnTpiknJ0eGYSglJUV33323r+EMKv/2b/+mefPmtdk/d+5czZ8/XxUVFTpw4EAAIgMAAAAAAOgdn5NRkvToo49q4cKFMk1TDodDDz74oJKSknTppZdq37593nKLFi3S7NmzFR0drTvuuENFRUUyTVNhYWF65513fFqR72wlJSV677339NBDD+naa6/ViBEjZBiGDMPQbbfd1qO68vLydM8992jy5MkKDw9XXFycZs6cqf/+7/9WXV2d32LuCZvNJkkKCgoKyOMDAAAAAAD0hl8yGVarVW+//bbuvvturVixQlJz76fdu3dLkgzDkCStXr1akmSapvfclJQUvf3225o2bZo/QvFKTEz0Sz2rVq3SrbfeKrvd7t1XV1en3bt3a/fu3XrppZe0evVqTZgwwS+P1x35+flav369Ro4cqQsuuKDfHhfob289uVvFJ+yt9iWOjdJN980IUEQAAAAAAF/5rVtNSEiIXnjhBd1888166qmntHbt2lZJp7NFR0dr2bJl+slPfqK4uDh/hdGutLQ0TZ48WWvXru3ReZ9++qluvvlm1dfXKyIiQj//+c81f/581dfX669//av+53/+R4cPH9Z1112n3bt3KzIyso+ewb84nU5985vflMPh0JNPPimr1drnjwkAADpGghwAAKBn/D7Ga/78+Zo/f77Kysq0ZcsWHTx4UGfOnFFtba2io6OVmJio2bNn69JLL/UONesLDz30kGbOnKmZM2cqMTFRubm5Gjt2bI/quPvuu1VfX6+goCCtXbtWl112mffYVVddpYkTJ+ree+/V4cOH9fTTT2v58uVt6rjnnnt6NMn43XffrYkTJ7Z7zO1267bbbtPmzZv13e9+V9/85jd79HwAAAAAAAACrc8mHBoxYoRuvPFG3XjjjX31EJ36xS9+4dP5O3fu1McffyxJ+s53vtMqEeVxzz336I9//KMOHTqk3/72t7r//vvbJNhefPFF1dbWdvtxb7rppnaTUW63W3fccYf+/Oc/69Zbb9ULL7zQw2cEAAAAAAAQeH6ZwHwweuedd7zbt99+e7tlLBaLvvWtb0mSKisrtWHDhjZlampqZJpmt/9lZGS0qcPtduv222/XK6+8om984xtauXKlLBYuHQAAAAAAOPf4nNHYvn27P+IYcLZs2SJJCg8P1/Tp0zssN2/ePO/21q1b/R6HJxH16quv6uabb9af/vQn5okCAAAAAADnLJ+TUZdffrnS09O1fPlyHT582B8xDQiHDh2SJE2YMEFBQR2PZpw8eXKbc/zFMzTv1Vdf1Ve/+lW99tprJKIAAAAAAMA5zS9zRh07dkyPPvqoHn30UU2bNk233nqrvv71rysxMdEf1fe7hoYGlZWVSZJSU1M7LRsbG6vw8HDV1tbq5MmTfo3jkUce0SuvvKKIiAilp6frl7/8ZZsyN954oy6++OJ2z3c4HK0mT7fb7ZKaV+RzOp1+jdXDU29f1Y+Bpy+veXsrcpqmyesrALgWQxft+tDjeb/zHh8aeI8PPVzzoYdrPrT0x/X2R90+J6MsFovcbrf3571792rv3r366U9/qquuukqLFy/Wv/3bvykiIsLXh+o31dXV3u3uxO1JRtXU1Pg1jtzcXEnN80499thj7ZYZM2ZMh8moJ554ot2J3NeuXathw4b5K8x2rVu3rk/rx8DTF9e8snKYJOtZ+yq1Zs0avz8WOse1AO360OH5IsvhcPAeH0J4jw89XPOhh2s+tPTl9a6rq/O5Dp+TUYWFhfrLX/6iP//5z9q9e7f32zSXy6X169dr/fr1Wrp0qa6//nrdeuutuvbaawf8ULOGhgbvdnBwcJflQ0JCJEn19fV+jWPlypVauXJlr8//+c9/rp/85Cfen+12u0aNGqVrrrlGUVFRfoiwLafTqXXr1mnBggVtVhbE4NSX1/ydQ/tUUlndal9MTIwWLszw6+Oga1yLoYt2fejxfK4JCQnRwoULAxwN+hrv8aGHaz70cM2Hlv643p5RV77wORmVmJioH/3oR/rRj36ko0eP6rXXXtNf/vIXHTlyxJuYqq+v15tvvqk333xTcXFx+trXvqZbbrlFV1xxhc9PoC+EhoZ6txsbG7ss7/kGMSwsrM9i6o2QkBDvB8qWbDZbnzdC/fEYGFj64pobhtHuPl5b/Y9rAdr1ocPzfuc9PrTwHh96uOZDD9d8aOnL6+2Pen2ewLylCRMmaPny5crJydHOnTv1wx/+UElJSZKa5x0wTVNnzpzRCy+8oCuvvFLjxo3Tgw8+6PeJv30VGRnp3e7O0Lva2lpJ3RvSBwAAAAAAMJT5NRnV0owZM/Sb3/xGBQUFWrt2rW677Tbv0DBPYiovL0+PP/64pk6dqmnTpumZZ57pq3B6JDQ0VMOHD5ckFRQUdFq2oqLCm4waNWpUn8cGAAAAAABwLuuzZJT3ASwWXX311frDH/6g4uJivfnmm7rxxhsVHBzsTUqZpql9+/bpP/7jP/o6nG6bMmWKJOno0aNqamrqsFx2drZ3+7zzzuvzuAAAAAAAAM5lfZ6MaikkJERf+cpX9L//+78qLi7W//zP/+iSSy7pzxC6bc6cOZKah+Dt2bOnw3KbNm3ybg/UObCAc0F1eYNK86tb/XM6XG3KOR2uNuVK86tVXd7QTq0AAAAAgIHG5wnMe6OhoUH/+Mc/9O677+rzzz+XYRjeyc4HihtvvFFPPPGEJOmPf/yjLr300jZl3G63Xn31VUnNq0rNnz+/X2MEBovq8ga9/tB2uZrcXZYtL6rVG4/varPfGmTR4kdmKzIutJ2zAAAAAAADRb/1jHK73frggw/07W9/W4mJibrlllv03nvvyel09lcIPTJr1izNnTtXkvTyyy9r27Ztbco8/fTT3snX7777blYmAHqpocbZrURUZ1xNbjXUDMz2BAAAAADwL33eM2rHjh16/fXX9cYbb6i0tFSS2vSCGj9+vBYvXqzFixf77XG3bNmio0ePen8uKyvzbh89elQrV65sVf62225rU8dvf/tbXXHFFaqvr9c111yj//zP/9T8+fNVX1+vv/71r1qxYoUkKT09Xffcc4/fYgcAAAAAABis+iQZlZOTo9dff11//vOfdeLECUltE1AJCQm6+eabtXjxYs2aNcvvMbz00kt65ZVX2j22detWbd26tdW+9pJRl1xyif72t7/p1ltvld1u13/+53+2KZOenq7Vq1crMjLSL3H3hczMTGVmZsrlajv/DgAAAAAAQH/yWzLq1KlT+stf/qLXX39d+/bt8+5vmYQKDw/XjTfeqMWLF2vBggWyWq3+evg+c/3112v//v367W9/q9WrV6ugoEDBwcGaMGGCvvrVr+r73/++hg0bFugwO7Vs2TItW7ZMdrtd0dHRgQ4HAAAAAAAMYT4no15++WX9+c9/1ubNm+V2N8/50jIBFRQUpAULFujWW2/VDTfc0G+Jm5UrV7YZitdbo0eP1jPPPKNnnnnGL/UB/emtJ3f3af2maaqycpjeObRPhmH0qo72Vs3rjfUrs2QLGbhJ7pvumxHoEAAAAAAg4HxORn33u99tdzW82bNna/Hixbr55ps1YsQIXx8GQC8Vn7D3w6NYVVJZ3Q+P07nyotpAhwAAAAAA6IJfhul5ElHp6eneicjHjRvnj6oBAAAAAAAwiPicjEpKStLXv/51LV68WNOnT/dHTAAAAAAAABikfE5GFRQUyGKx+CMWAAAAAAAADHI+J6NIRAEDW+LYqD6tv3kC80rFxMT4NIG5P+Z7iksOH9ATmAMAAAAA/DRnFICBq69XcHM6nVqzZo0WLsyQzWbrVR2l+dV64/FdPsdy9W1TFJ8W6XM9AAAAAIC+0+1k1KuvvipJSklJ0Re+8AW/BvHLX/5Se/fulWEYevvtt/1aNwAAAAAAAAaObiejbrvtNhmGoS9+8YtdJqM8K+llZGToD3/4Q5d1b926VR988EGvh/gAAAAAAADg3NAnw/Ryc3NlGIZOnz7dF9WjhzIzM5WZmSmXyxXoUAAAAAAAwBDH7ONDwLJly5SVlaVdu3yfkwcAAAAAAMAXJKMABFxohE3WIN+aI2uQRaERvZtAHQAAAADQf1hND0DARcaFavEjs9VQ42y1f/3KLJUX1bbaF5ccrqtvm9KmjtAImyLjQvs0TgAAAACA70hGARgQIuNC2ySTbCHWNuVsIVbFp0X2V1gAAAAAAD9jmB4AAAAAAAD6DckoAAAAAAAA9BuSUQAAAAAAAOg3JKMAAAAAAADQb0hGAQAAAAAAoN+QjAIAAAAAAEC/CerpCTt37tRVV13l17L79+/vaRgAgH50030zJElOp1Nr1qzRwoULZbPZAhwVAAAAgHNRj5NRFRUV2rRpU6dlDMPodlkAAAAAAAAMHT1KRpmm2VdxoA9lZmYqMzNTLpcr0KEAAAAAAIAhrtvJqG9/+9t9GQf60LJly7Rs2TLZ7XZFR0cHOhwAAAAAADCEdTsZ9cc//rEv4wAAAAAAAMAQwGp6AAAAAAAA6DckowAAAAAAANBvSEYBAAAAAACg35CMAgAAAAAAQL8hGQUAAAAAAIB+QzIKAAAAAAAA/YZkFAAAAAAAAPoNySgAAAAAAAD0G5JRAAAAAAAA6DdBgQ4AADpy030zAh0CAAAAAMDP6BkFAAAAAACAfkMyagjIzMzUlClTNHPmzECHAgAAAAAAhjiSUUPAsmXLlJWVpV27dgU6FAAAAAAAMMSRjAIAAAAAAEC/IRkFAAAAAACAfkMyCgAAAAAAAP2GZBQAAAAAAAD6DckoAAAAAAAA9BuSUQAAAAAAAOg3JKMAAAAAAADQb0hGAQAAAAAAoN+QjAIAAAAAAEC/IRkFAAAAAACAfkMyCgAAAAAAAP2GZBQAAAAAAAD6DckoAAAAAAAA9BuSUQAAAAAAAOg3JKMAAAAAAADQb0hGAQAAAAAAoN+QjBoCMjMzNWXKFM2cOTPQoQAAAAAAgCGOZNQQsGzZMmVlZWnXrl2BDgUAAAAAAAxxJKMAAAAAAADQb0hGAQAAAAAAoN+QjALak/O+9JsLmv8HAAAAAAB+QzIKOJuzQVr9U6kyX1rz0+afAQAAAACAX5CMAs627feSvbB5u6pQ2p4Z2HgAAAAAABhESEYBLVUVSpufkmT+c4cpbXpKshcFMioAAAAAAAYNklFAS+seklxNrfe5nM37AQAAAACAz0hGAR7526WDb0mmq/V+0yUdeFPK3xGYuAAAAAAAGERIRgGS5HZJq++RDGv7xw1r83G3u3/jAgAAAABgkCEZBUjSp69JxQfb9oryMF1S8QFp32v9GxcAAAAAAIMMySigvvKfc0IZXRQ0pLUPNpcHAAAAAAC9EhToADD4zM35hawlv5OMrpI7A0RlvtRQ2Y2CZnO5zFlSTFofB+VHd64PdAQAAAAAAHiRjILfxdUdk+oCHUUfqilu/gcAAAAAAHqMYXoAAAAAAADoNySjAAAAAAAA0G9IRgEAAAAAAKDfMGcU/K582HjFxMbKci5MYO6sl4oP9vy8xKmSLcz/8QAAAAAAMMiRjILffTzpYS1cuFAWmy3QoXTPP34u7XhBMt1dlzUs0qVLpS893vdxAQAAAAAwCDFMD5h3nxQSJamrnlxGc7l59/ZHVAAAAAAADEoko4aAzMxMTZkyRTNnzgx0KANTWIy04BFJZhcFTemaR5vLAwAAAACAXiEZNQQsW7ZMWVlZ2rVrV6BDGbguubV5HijD2v5xwyolXiBdfGv/xgUAAAAAwCBDMgqQJItVuu5pyXS1f9x0NR+38JYBAAAAAMAX3FkDHmmzpak3te0dZVilC74qpV0amLgAAAAAABhESEYBLTjnPyzXWW8LlyxyZjwUoIgAAAAAABhcSEYBkoqKivTwww8r5bwZenB9tdxm82TmbtPUA+urlXLeDD388MMqKioKcKQAAAAAAJzbSEZhyNu4caMmTZqkxx57TKWlpXpmW6NOVpkyTVMnq0z9elujSktL9dhjj2nSpEnauHFjoEMGAAAAAOCcRTIKQ9rGjRu1YMEC1dXVyeVqnrzc4ZK+/36DcitNff/9Bjn+Oae5y+VSXV2dFixYQEIKAAAAAIBeCgp0AECgFBUV6frrr5fb7Zbb7W517L3DTXrvcE2bczzlFi1apOzsbCUnJ/dLrAAAAAAADBb0jMKQ9eKLL6q+vr5NIqorbrdbtbW1WrFiRR9FBgAAAADA4EXPKPjdfffdpyeeeEKGYQQ6lA653W7t3bvXOzSvN+c/9thjev/992WxDOyc7rZt2wIdAgAAAAAAXiSj4Hc5OTmBDqFfNDU1aefOnYEOAwAAAACAc8rA7tIBAAAAAACAQYWeUQAA4JxTW1ur1atXS5JmzpypsWPHBjgiAGiLtgoA2kfPKAAAAAAAAPQbekbB7yZNmqSYmJgBPYF5eXm5Dh8+7HM96enpiouL80NEAM5lJSUl2rhxoyQpIyNDCQkJgQ3IzxwOh/7+979rypQpmjp1aqDDAdBLg72teuONNySJtgoAzgEko+B3Tz75pBYuXCibzRboUDrkdDqVkpKi0tLSXteRkJCggwcPDujnCQAAAADAQMMwPQxJNptNS5culdVq7dX5FotFS5cuJREFAAAAAEAPkYzCkHXXXXcpLCxMFkvP3gYWi0Xh4eFasmRJH0UGAAAAAMDgxTA9DFnJyclatWqVFixYIElyu91dnmOxWGSxWLRq1SolJyf3dYhArx08eFBZWVmSpK997WtqbGzUkSNHVFhYqNraWjmdznZX9SksLFReXp7Ky8vV0NAgq9WqiIgIJScna+LEid2aC+7UqVPKy8vTmTNn1NDQINM0FRYWppiYGCUnJ2vUqFEKCmr758c0TeXn5ysvL0+VlZVqbGyUzWZTVFSURo0apbFjx3bYm/Hs5+tyuXTkyBHl5+erpqZGkhQVFaXRo0dr/PjxnSahi4uLdfz4ce/vQJJCQkIUGhqqESNGaOTIkUpMTJTUepUkD898LC21/F335Nr0ZBWm9957T3V1dRozZoxmzZrVYbmqqiodO3ZMpaWlqqurU1NTk0JCQhQVFaWkpCSNHj1aYWFhrer0yMrK8sbu0dHjVVdX6+jRoyopKVFdXZ3cbrdCQ0MVHx+vCRMmdDnfntvt1vHjx5Wbmyu73S7DMBQeHq60tDRNnDix03O7yzRNlZSU6NSpUzpz5oyqq6vldDoVFBSk8PBwJSQkaOLEiQoPD++0nvLycu/vtL6+XqZpel8zcXFxSkpKUnJy8oCeSzFQ+qqtCg4O7vKxaas2tvr573//O23VEGmrSkpK5HA49H//93+0VQAChmQUhrSMjAytW7dOixYtUl1dnVwuV4dlPT2iVq1apXnz5vVjlIBvqqurtXnzZtXW1nZYprGxUZ988olKSkpa7Xe73aqoqFBFRYWOHj2q2bNnd1iHw+HQtm3b2tQhNd8I1dbWqrCwUJLa3Kg4HA5t3bpVZWVlbfaXlpaqtLRUR48e1dy5c7v8sN3Q0KDNmzersrKy1f7y8nKVl5eruLhYV1xxRbsftj/99FMdOXKkzf66ujrV1dWpvLxcubm5uvHGGzuNobu6c238xe12a//+/e0u3tDQ0KCGhgaVlJTIbrd3eoPYHdnZ2Tp48GCbJL/ndZCbm9vpBMNOp1Mff/xxm9dDZWWlKisrdfLkSc2YMcOnGCXp888/b3PD6nl8z2MdO3ZMl156qVJTU9utIycnR/v375dpmq3219fXq76+XhUVFTp27Jj+3//7fwzt7oI/26o5c+Zo+PDh7dZBW9VztFWDs61yu920VQAChmQUhryMjAxlZ2drxYoVeu6551RaWiqr1SqLxSK32y2Xy6WEhAQtXbpUS5YsoUcUzjmffPKJ6uvrNWHCBKWkpMhms6mmpkbDhg2TJLlcLm3atEkVFRUyDENpaWkaOXKkwsPD5Xa7VVpaqsOHD8vhcOiTTz5p98aoqalJGzduVFVVlSQpNjZW48aNU3R0tCwWi+rr61VaWqqTJ0+2OdftdmvLli06c+aMJHm/jQ4PD1dDQ4NOnDihwsJC2e12bdq0SQsWLOj0g/LWrVtlt9s1ceJEJScnKzg4WNXV1crKypLdbldRUZGOHz+u8ePHtzqvqKjIe3MXHR2t8ePHKyoqSjabTU6nU1VVVSopKVF5ebn3nLCwMH3xi19UeXm5du3aJam5V8DZ36R7vr3v6bXxpz179ujEiROSpNDQUE2YMEEjRoyQzWaTw+FQeXm5CgoKWp0zb948NTY26sMPP5QkjR8/XhMmTGhV5uxrkZ2drf3790v61+8xMjJSNpvN2wPhzJkzysrKUnBwsNLT09vEumPHDu/NXVxcnNLT0xURESGHw6ETJ06ooKBAe/bs8fl3YpqmQkNDlZKSohEjRig8PFxWq1V1dXUqKyvTsWPH1NTUpB07digqKkpRUVGtzq+srPTe3IWHh2vChAmKiYlRcHCwmpqaVF1drZKSEhUVFfkc61Dgz7bq448/1oIFC9okhGir2rZVTU1N2rx5s6688kpFRkb26tr4U2/bKrfbrQ8++EASbVVXbdXYsWOVk5OjOXPmSBJtFYCAIBkFqHnI3vLly3X//fdrzZo1ys7OVnV1tSIjIzV58uQBvzog0Bm73a65c+cqKSnJu69lsiQrK0sVFRWy2WyaN29em0RKfHy8Ro8erQ8//FANDQ3tDhs5ePCg9+ZuwoQJuuSSS9okrVJSUnTBBRfI6XS22n/s2DHvzd3o0aM1a9asVucmJyfrwIEDOnTokGpqapSVlaWLLrqow+dbUVGhK6+8stWS5bGxsUpMTNQHH3yghoYGHT16tM0Nnufmc9iwYbrqqqvavOc9wyAcDod3n8ViUXR0dKt94eHhio6O7jC+lrq6Nv5SWFjovbkbPny45s6d22YYU1JSkqZMmdJqqEtkZGSr6xUSEtLpc6uqqtLBgwclNS+tfv7557e6lnFxcUpLS9POnTuVl5engwcPasyYMa1iKSoq8t4QjRw5UldccUWr19zIkSP1+eef6/PPP+/Nr6KVcePG6fzzz2/zmo6NjVVKSoomTpyoDz/8UPX19Tp06JAuvfTSVuUKCgpkmqaCgoL0hS98QaGhoa2Ox8fHa9y4cWpsbGx3uBda83dbdeDAgTa9OWmr2rZVTqdTFovFm9Bqz7nQVrVEW9V5W2W1WnXkyBHFxMTIZrPRVgEICCYwB1qw2Wy64YYbdN999+mXv/yl7rvvPt1www0konBOGzNmTKsbiJacTqeOHj0qSZo6dWqHNxfh4eGaMmWKpObeAU1NTd5jjY2NOnbsmKTmD8YXX3xxh/NNWK3WNjfsnnNDQkI0bdq0ds89//zzvTcbJ06c6HRI7YQJE1rd3HmEhIRozJgxkppvRBobG1sd98y5Ehsb2+l7PiQkpMNjPdXZtfGn7OxsSc2//8svv7zT+XR86elw+PBhud1uxcbGtrm58zAMQ5dccoksFouampra9EDxvB4sFotmzJjRbvJzypQp3U74dSY8PLzTOXmGDRumSZMmSWq+8Tx7KJ7nNRMREdHmdd1ScHAwc7B0g7/bqoKCAtoqP6Gtoq0CAH8jGQUAg1xaWlqHx0pLS73f/nc0z4RHfHy8d7vlHCclJSXeG66JEyf2aIXK+vp62e12SdKoUaM6vLGyWCzeuVsaGxtVUVHRYZ2jR4/u8FhsbKx3++y5Tzwf0EtLS70TCfe1zq6NvzgcDm9vjlGjRnU4ZNAfPL0EUlNTO72hCQ4O9t6geWKTmhOdnnl8kpKSOozVMIxOr3NvOZ1O1dTUqKqqyvvPMxG10+ns8DVjt9tbPQ/0jr/bKs88Uh60Vb1HW0VbBQD+Rj9MABjkYmJiOjzW8kZp1apV3a7T8y3r2XWMGDGiR7F5hstIXQ/5aHm8qqqqw8fqaM4TSa2+ZW/ZY0Jq/uY/Ly9PjY2N+uCDD5ScnKykpCSNGDGi0zp90dm18ZeWicOWCUV/q62t9Q4BOnDggA4cONCt81q+lmpra73JgpY34+3paHLqnqqtrVVOTo6KiopaDftpj8PhUEREhPfntLQ0ZWdny+1266OPPlJSUpJGjhyp+Ph4RUVF0cOgh2ir/oW2irbqbP5sqxITE+VyuWS32xUXF0dbBSAgSEYBwCDX2TCOlh+ue6Ll0JOWQ0h6+k12y3M7Gzpw9vGzh6201Nl8Fy0/cJ89jCExMVGXXHKJ9u/fL5fLpZMnT3qHZYSFhWnkyJHeCar9pT+GALecI6ar37G/HqcnOnotdRWrP4YgnTp1Sp988kmnQ6laOrtcVFSUZs+erd27d6uxsVGnTp3SqVOnvPElJSVp3LhxfXpjPZj0RVt19jA9D9qqnqGtGlxt1enTpyVJH374IW0VgIAhGQUAg1xnQ1Fa3uQsWLCgy2ErnlWXRo4c6bf4BpKJEydq1KhRys/PV3FxscrKyuR0OlVfX6/jx4/r+PHjOu+883TBBRf45fF6MkxooGv5WpoyZYpGjRrVrfM8Q0v6m8Ph0Pbt2+VyuRQUFKRJkyYpKSlJ4eHhstls3riKi4u1adOmDutJTU1VQkKCTp48qdOnT6usrEwOh0MOh0N5eXnKy8vTmDFjNHPmTHofdMGfbZVHXw71CiTaqt6jrTqpU6dOeYcq0lYBCBSSUUNAZmamMjMzu/1tCoCho+U3tiEhIV1OCOtZdanlEJKW2/X19a2GBnSl5bld9XxoebyzSW19FRoaqvT0dKWnp8s0TVVWVqqgoEBHjx6V0+nUoUOHFBcXp5SUlD6LoT1n9444W0dtfMtr3NveJd3R8pp4Vu7qqZa9L7qKtbe9GzxOnjzpnYPoiiuuUGJiYrvlOuvZ4hEcHKzx48d7Vz2z2+0qLCzU0aNHVV9fr9zcXMXExLS7NDy6p6dtVXtoq/oHbVVrA7GtSktL05o1azRnzhyVlJTQVgEIiMHzNQc6tGzZMmVlZWnXrl2BDgXAANNyGEdZWVmv6mg5X0ZP62h5E1BeXt5p2ZbH/bE6UXcYhqHY2FhdcMEFysjI8O4/e1WlvtLyhufsZeZb8vTEaU/La1xaWuq32M7m+ZZe6v1rKSIiwvstf2cTP0tdv1664pmMOjg4uMObu+7E0Z6oqCidd955+sIXvuAditVfr5nBiraqc7RV3Udb9S+0VQACiWQUAAxhiYmJ3g/UR44c6fIb7fYkJCR4P8QeOXJEbre72+eGhYUpKipKUutvf8/mdruVm5srqfkDeVcTxvaF2NhY7zfqZ99MtRy+0ZPn35Xg4GDvTVNnNzSd3TyEhIR4J1A+efKk6uvrex1PZ8/NYrF4h28WFxd7b6B6wmKxeOcsOX36dIexmqbpfT30lue17nK5OnzdNzU1KS8vr9ePMWzYMG/vm+70WkDHaKu6byi3VZ7nR1vVM7RVAAKBZBQADGHBwcGaMGGCpOZlq/ft29fpTV5DQ0ObIRbBwcEaN26cpOZvZjurw+12txnS4Bna5HA49Omnn7Z7XlZWlveGYezYsX0yd0d+fn6bVataKi8v935IDw8Pb3Ws5QS2/l5q3XPDU1RU1G7ddrtdBw8e7LSOyZMnS2q+mfnkk086vdnobJWmrp7b5MmTZRiGTNPUJ5980mldbrdbeXl5bcp4Xo9ut1t79uxp96by0KFDrVY36w3PjZdnAuj24tu9e3enN8SFhYVd/i6rq6sltX3NoGd601YdP368TR20VYO7rfI8P9qq1mirAAxEzBkFAEPc1KlTVVpaqvLych05ckSlpaUaO3asYmNjZbVa5XQ6VVVVpeLiYp0+fbrdm7epU6equLhYVVVVOnr0qM6cOaNx48YpJiZGFotFdXV1KisrU35+vqZOnaqxY8d6zx0/frzy8/N15swZ5ebmqq6uThMmTFB4eLjq6+t14sQJFRYWSmr+UD5lypQ++T3s379fe/bsUUpKineJ9KCgIDU2Nqq0tFRHjx6V1DwcxnND6xEeHq6wsDDV19crJydHYWFhioyM9E4CGxoa2uvVqCZMmKCioiK5XC5t2LBB559/vmJjY9XU1KTi4mIdOXJEISEhMgyjw+EvycnJGjt2rE6cOKEzZ87ogw8+0IQJEzRixAjvcywvL9fJkycVExOjWbNmtTrfYrHI7XarqKhIx44d04gRI7wTGttsNu8NYExMjC666CLt27dPdrtdH3zwgcaNG6eEhASFhobK5XJ5XwsFBQVqaGjQF7/4xTaxJicnq6ioSEVFRfroo4+Unp6uyMhINTQ0KDc3VydPnlRsbGyvhqV4jBo1SgcOHJDb7dauXbtUWVmpxMRE2Ww22e12HTlyRBUVFRoxYkSHQ3kOHz6s7du3a+TIkUpISFBUVJRsNpucTqfKy8t19OhRb/LWk8hA7/W0rYqOjm7zXqWtattWhYWFyTRN1dTUKCIi4pxuq4YPH67a2lraqrOc3VaFh4fL7XartLRUdrudtgpAQJCMAoAhzmq1at68edq5c6cKCwtVWVnZ4bf+ktpdZScoKEgZGRn65JNPVFpaqoqKCu3Zs6dbj2+xWDRnzhxt3bpVZWVlKikpUUlJSZtyUVFRmjt3bp8uMe50OpWbm9vhsAqLxaLp06crLi6uzbHzzjtPe/fuVW1trbZu3drq2MyZM1vd1PZEUlKSJk6cqCNHjqi+vl67d+9udXzYsGGaM2eONm/e3Gk906dPl9Vq9U5Ue+DAgXbLtbccfMuhL2df1zFjxrS6IUxPT5fVatW+ffvkdDqVk5OjnJycdh/LYrG0u0rXpZdeqo8//lhlZWUqLy/X9u3b28Q4Y8YMrVu3rtPn3Jlhw4Zp+vTp2r17t1wul7Kzs5Wdnd2qzKhRozRu3LhOV6hyuVwqKChQQUFBu8cNw9D555/f75NID0Y9bavaaytoqzpuq9atW3fOt1WTJk1SQUEBbVU72murtmzZ4t2mrQLQ30hGAQBks9l0xRVXqLS0VLm5uSorK1N9fb1cLpdsNpsiIiIUFxen+Pj4Dm/cQkJCNH/+fBUUFHh7DzgcDhmGodDQUMXGxiolJUWpqakdnpuXl6f8/HxVVlaqsbFRQUFBio6OVmpqqsaNG9enS2tnZGSoqKhIZWVlqq6uVkNDgzeG8PBwJSYmavz48R2uwDVhwgSFhobq2LFj3vh7M69Ney655BINHz7cW7fb7dawYcOUkpKiSZMmtVqFqiMWi0XTpk3T2LFjdezYMZWWlqq+vl5ut1vBwcGKjo5WUlKSxowZ0+65c+bM0bFjx1RWVqaGhoZO52QZP368UlJSdOzYMRUXF6u6ulqNjY2yWq0KCwtTdHS0EhMTlZqa2m7sNptNGRkZOnbsmPLy8rzDniIiIjRq1Cilp6f7ZbWtsWPHKjIyUjk5OSorK5PT6VRwcLBiYmI0duxYjRo1qt1kg8fs2bNVVFTk7V3Q0NAgh8Mhq9WqYcOGKT4+XuPHj2/3phm90922auTIkR1O9kxbNXjbqtjYWH3hC1/wvqdpq5qd3VbV19fL4XAoKCiItgpAwBimv/76YMCz2+2Kjo5WVVWVdxJOf3M6nVqzZo0WLlzYp98IYuDgmg8tXO+hh2s+9KSmpqqwsFApKSkd9vjC4MF7fOjhmg89XPOhpT+utz9yC0xgDgAAAAAAgH5DMgoAAAAAAAD9hmQUAAAAAAAA+g3JKAAAAAAAAPQbVtMDWnjryd0qPmFvtS9xbJRuum9GgCICAAAAAGBwoWcUAAAAAAAA+g3JKAAAAAAAAPQbklEAAAAAAADoNySjAAAAAAAA0G9IRgEAAAAAAKDfsJoeAGDI2Llzp3JzczVs2DB9+ctfDnQ4ALrpxIkT2rVrlyTpuuuuU3h4eIAjGtreeOMNSdKUKVM0derUAEcDADgX0TMKAAAAAAAA/YaeUQAAYFDYsGGDSktLFR8fr/nz5wc6HAA459TW1mr16tWSpJkzZ2rs2LEBjgjAYEUyCgAwZMyaNUuzZs0KdBgAcE772te+FugQAADnOIbpAQAAAAAAoN+QjAIAAAAAAEC/YZgeAAxC3V01rqsVqt577z3V1dVpzJgxmjVrlioqKuR0OvWPf/xDDodDISEhSkxM1OTJkxUVFdVpTG63W0ePHlV+fr7sdrsMw1BERITS0tI0YcIENTQ0dGueCqfTqaNHj6qoqEjV1dVqampSSEiIhg8frjFjxig5ObnXv5ezV4gqLy9XTk6OysrKvM83ISFB5513XpfPt6mpSTk5OSooKFBNTY2sVquioqI0ZswYjR07VqWlpdq4caMkKSMjQwkJCZ3W1xmXy6Xjx4+rsLBQdrtdjY2Nstlsio6OVlpamsaMGSOLpfX3T7m5udq5c6ck6corr1RSUlKnj/Hpp58qNzdXFotFixYtUnBwcJsyJSUlOnHihMrKytTQ0CDDMBQeHq6kpCSlp6crLCys3boPHjyorKwsSc3Df1wul44cOaL8/HzV1NRIkqKiojR69GiNHz++zXPxXFeP0tJS77X0aO+aFxQUKDc3VxUVFXI4HLJYLAoJCVFYWJji4+OVnJys4cOHd/p7gX80NjYqOztbhYWFqqurU1BQkKKjozV+/HiNGjWq2/XU1tbq8OHDKi4uVl1dnUzTVFhYmBISEjRhwgTFxMS0Oae8vFzr16+XJM2dO1cjR45sU8YzH5kkXXzxxUpPT29TZvfu3Tp+/LhCQ0O1aNEi7/6SkpI27/WTJ0/q2LFjqqqqUlNTk4YNG6bk5GRNnjxZISEhXT7H7OxsnT59WvX19QoODlZcXJzS09OVkJDQ5v3UkcrKSh09elTFxcVyOBxatWqVhg0bpsTERKWnp3e6YmFnq+md/Xdl2LBhOn78uHJzc2W32+V2uxUREaFRo0YpPT1dQUGd345UVVUpOztbJSUlcjgcCg0N1YgRIzRp0iTFxsb6dZXU6upqHT16VCUlJaqrq5Pb7VZoaKji4+M1YcIExcXFtTln48aNKikpUVhYmL785S/LMIwO63e5XHr33XfldDqVmpqqyy+/vN0yPW3PPc7+m22325WTk6Pi4mI1NDTIZrNpxIgRmjBhQrvnn91u7tq1y3stPc6+5o2NjTp69KhOnTolu92upqYmBQcHKyQkRJGRkUpMTFRqaqpCQ0M7/L0AGJpIRgEAuuX48ePas2ePTNNUfX29JKm+vl65ubnKz8/XpZde2uFNo9Pp1ObNm3XmzJlW+ysqKlRRUaGTJ09q+vTpXcZQUVGhLVu2eB/fo76+XgUFBSooKFBKSopmz54tq9Xay2fa7OjRo/r0009lmmarx8nLy1NBQYGuvPJKxcfHt3tuXV2dNm7c6E2kSM03GGVlZSorK1NhYaEmTpzoU3welZWV2rJli+rq6lrtdzgcKikpUUlJiY4fP645c+a0uhlISUmR1WqVy+VSfn5+p8ko0zRVWFgoSRo5cmSbRJTL5dLOnTt18uTJNudWVVWpqqpKx44d0+zZsztNFkpSQ0ODNm/erMrKylb7y8vLVV5eruLiYl1xxRWd3vB1xe12a/v27SooKGizv6mpSbW1tSorK9Pp06e1YMGCXj8Ousdut2vTpk2t3tcul8v7+j116lSH77WWcnNztXv3brnd7lb7a2pqVFNToxMnTmjq1Kk677zzWh2PiYmRzWaT0+lUaWlpm2SUy+VSeXm59+eSkpJ2k1GeZFVnsZqmqR07digvL6/V/urqauXk5KiwsFDz58/vMHFbXFysrVu3qqmpybuvoaFBRUVFKioqapMY6sihQ4d08ODBVu1bU1OT7Ha77Ha7jh07phkzZmjMmDHdqq8jTU1N2rRpk0pKSlrt97QLRUVFysjI6DAhlZeXp127drW6pnV1dcrPz1dBQYFmzJjhU3wtZWdn6+DBg21eP7W1taqtrVVubm67ybe0tDSVlJSovr5epaWlnX6xUFRUJKfTKUkaPXp0m+O9bc/bU1BQoB07dsjlcrWqp7CwUEVFRT7/jZTaf+96HsfhcMhut6uwsFCmafrtbx6AwYNkFACgS5WVlcrPz1dISIiampp0xRVXyGKx6NSpUzp8+LDcbrd27Nih8PDwdr853rZtmzcR5flWNiIiQg6HQ3l5ecrPz9eePXs6jaGurk6bNm1SY2OjJGnMmDFKS0tTcHCw7Ha7Dh8+rMrKShUWFmrnzp267LLLev18i4uLVV5erujoaE2cOFHR0dFyuVwqLCzUkSNH5HK5tGPHDl177bVtPtC73W59/PHH3kTUyJEjNW7cOIWFham+vl7Hjx/XqVOn5HA4eh2fR3V1tTZs2CCn0ymbzabx48dr+PDhCgsLU2Njo4qKinTs2DGVl5dry5Ytuuqqq7zfqNtsNiUnJ+vkyZMqLCyUy+Xq8ObEk6SRmm+8WjJNU5988olOnTolSUpOTtaoUaMUHh4uwzB05swZHT58WHV1dfrkk0901VVXtfsa8di6davsdrsmTpyo5ORkBQcHq7q6WllZWbLb7SoqKtLx48c1fvx47zlTp07VpEmTtHPnTlVUVCg2NrbNRPUtexIcO3bMm4gaMWKExo0bp/DwcAUFBamxsVGVlZU6ffq096YRfceTqPbczI4aNUpjxoxRSEiIampqlJOT4+1R05mioiJvT7+goCClp6crMTFRFotFZWVlys7OlsPh0IEDB2Sz2Vr1DLFYLBoxYoROnTrVJmkiSWfOnGl1Q19WVibTNFslRBsaGlRdXS2p82TUwYMHdebMGaWkpGj06NEKDw9XQ0ODt2dJTU2N9u3b1277VVNT401EGYah8ePHKyUlRTabTVVVVcrJydHBgwc7fX9JzYn2AwcOSJJCQkI0ceJE5eTk6LLLLtOZM2eUk5OjpqYm7dy5UyEhIe32FOuu3bt3q7y8XGPGjNGoUaMUGhqquro6ZWdn68yZMyovL1dWVpYuvPDCNueWlZVp586dMk1TVqtV6enpSkpKksViUUVFhQ4dOqTdu3d32Uu1O7Kzs7V//35J8vbIi4yMlM1m8/aWOnPmjLKyshQcHNwqGZmamqq9e/fK7XYrPz+/02RUfn6+JCk4OLjNFwC+tOdnq6qq0smTJxUaGqr09HTva+L06dPKzs6Wy+VSU1OTHA6HbDab97wvfvGLqq+v1+bNmyU1t60pKSmt6m7Zc2/Hjh2qr6+XxWLR2LFjNXLkSIWGhnq/tDpz5oz3iwwAOBvJKABAlyorKzVs2DDNmzdPH330keLi4mSz2RQfH6+kpCRt2rRJbrdbe/fu1dVXX93q3MLCQp0+fVpSc2+cyy+/vNVN3MiRIxUbG6vPPvus0xj27dvnTUTNmDFD48aN8x6Li4vTqFGj9PHHH6ukpEQnT57UmDFjen0TdebMGY0cOVKXX355qwRNfHy8goODdfDgQdXV1enUqVNKTU1tde7Ro0dVVVUlSZo4caIuueSSVsdTUlK0d+9eHT16tFextbRz5045nU7FxMRo3rx5bYb3JCUlaeTIkdqyZYvKy8t14sSJVkmc0aNH6+TJk3I6nSoqKuqwZ5unp4AngdWSJ7lmsVh0xRVXtPmde4ZPfvTRR7Lb7dq3b5+uuuqqDp9TRUWFrrzyylY3dLGxsUpMTNQHH3zgvXFv+TyGDRsmSd7eFZ4hXh3x9OCKi4tTRkZGmxu6xMRETZo0yS8JQ3QuKyvL2wvkggsuaNVrKS4uTqmpqfr4449VXFzcYR1ut9ubzA4KCtL8+fMVGxvrPT58+HClpqbqww8/VENDgz777DONGjWq1fslPj5ep06d8g5FbnmD7unxlJiYqLKyMm/CsuVjeMpI6jQZcebMGU2dOlVTpkxptT8pKUmbN29WcXGxCgoK1NDQ0Kbny2effeZNCl9++eWtkgSeNnDjxo2tenGdzfP8JSksLExf+MIXZLPZdOTIEQ0fPlxJSUlKTk7Whg0b1NTUpN27d+u6667rMOnRlTNnzujSSy9t1QsoNjZWSUlJWr9+vaqqqnT8+HFNnTq1zWPs3btXpmnKYrEoIyOj1ZDZltf07F6UPVVVVaWDBw9Kah6Cdv7557f6GxUXF6e0tDTt3LlTeXl5OnjwoMaMGePtIRocHKyRI0eqsLBQBQUFuuSSS9pN7Dc2NnqT9qmpqW3K+Nqet+RJymdkZLR6LQ8fPlwRERHasWOHpOa2sOV7Ljo6ulUvtbCwsA7b0pqaGlVUVEiSLrroonZ7PqWmpurCCy8ksQ+gXUxgDgDolosvvrjdYQEJCQnexJBnKFVLx44dkyRZrVZNnz693eFV6enprW7szlZfX+/9djUpKalVIsrDarVq5syZ3vp9SfZ46mrvhmLixInem6aysrI2xz3PNywsrN1v+yXpwgsv7HAYTneVlpZ6e5vNmjWrw3lmRo4c6U2YtZxXSWr+XXpuqDzf2J+tqanJm4zyDO3zME1TOTk5kqQJEyZ0mPwLDg7WRRddJKn5d+bpQdKeCRMmtHszHxIS4h0yVFVV5U1M9kZDQ4Ok5l5Rnd1kdzV3D3zjcrl04sQJSc03wZMnT25TxmKxaObMmZ1ep8LCQm/PqvPOO6/dtiQ8PNz7Gmz5uB6e3kymabZ5X7dMRnkSIi2TT5K8PapCQkI67akTGxvbZpigJBmGoUmTJnljOHtIc319vYqKiiQ13+Cf3VtFak7EdTVsLTc319vL66KLLvImcs+O0XMtWra9veHpAXY2q9Xq7Z3W2NjYpufbmTNnvEmmiRMntjt3W2hoqC6++OJex+bh6d0bGxvbJhHlYRiGLrnkElksFjU1NbUZkux5jo2Njd4vX85WUFDgbUvP/p34oz0/28yZM1slojzS0tK8f8vb+xvWXZ52VOq8N6BhGO3OMQgAJKMAAF0KDg7udK6flpONt+zB4Ha7vTdtSUlJHc5xYRhGuzcsHiUlJd65TTqa2FxqvuFMTEz0nnP23B/dlZiY2GGsNptNERERktRqTiipeSihJ9EyatSoDoe9BQUFtelR1VOeG9PIyMh2J2VuacSIEZKavy1v+TuxWCze3lCnTp1qN8HjeRyp7Q2U3W73/g66mmS65c3K2TfaLXX2OmiZZKitre308TrjSQQWFRXR+ymAKioqWg277WgeMM+k2h1p2eZ01j6kpqZ6b87P7mkVGxvr7RHSMtHkcrm8r9eEhATv6/js4XzdmS9Kak4EdPQ8O3t9t2wDO3uPxMTEdNoeeJ63zWbrtA1qmfDvrFdaV3r7fm75mJ3V0d4cdj3VMsnX2Vx0wcHB3l5CZ7dhI0eO9L62Okrse/YPGzbM2yafHYMv7XlL0dHRHdZjGIb3eZw9N1VPtPwb2VViDADawzA9AECXYmJiZLFYWs2b0t5xt9vtHaImNSdrPOd01vOpq+Mt6+xqdbPhw4fr9OnTcrlcqq2tVWRkZKfl29PVOZ6bn5aTCEtq9e1+V8+3q3lduuLpgVZdXd1mBaSOuN1uNTY2trqJSEtL07Fjx+R2u1VQUNCm15lnbqXQ0NA2PZY8QzQk6cMPP+x27C2/UT9bZ7/7ljedZ//ue2L06NEqLS1VTU2N1qxZo5SUFCUlJWnEiBHt9hRB32j5vu7q/RAXF+cd4tRRPeHh4Z1O6my1WhUTE6PS0tI2PXE880adPn26VaKpvLxcLpdLNptNMTExcrlc+vzzz1vNG9XQ0OCtr6tkVGe9plq+vs8e1tTyd9WdtrSjoWueemJjYzvtbRYaGqrw8HDV1ta2euye6u77uaPna7FYOv2dWSwWxcTEybHPFwAAubpJREFUtDvXV3fU1tZ6E9IHDhzwzqXVlbPbMKvVqtTUVJ04ccI7SXnLXkmeyc2l9hOS/mrPPXr7N6wnIiIiNGLECJWVlenw4cM6ffq0UlNTFR8fr+HDh3e5SiIA0EoAALrU1XAli8Wi4OBgNTQ0tOpd0/IGo6s6Ojvess6u6mn5wby3Q7m6WmXIcyPRciWqsx/Pl+fbHb3t0XN2QtGTgKmrq1NeXl6rZFRDQ4P3Jq+9XgOdJZU609kNUGc3MC0f/+zffU+MGzdOtbW1ys7OltPpVG5urveb/YiICCUnJ3sn2Uff6e37uqN6urN0vKdMe21DfHy8Tp8+3WreKE8CwTOkMy4uTlartdW8Ud2dL0rqvG3p7PXtr7bFU0932p/Q0FDV1tb6NCS2t+9nz9+O4ODgLuer8qUt9Vc7KjUnuU+cOOFd7KLlSoT5+fne53j2IhD+jkPq/Pcudfw3rKdmz57tXaDEbrcrKytLkrzvlbS0NI0dO9YvK/cBGHxIRgEAutTZ0AUEhucmIiYmRpdeemm3zzt7rirDMJSWlqbs7GyVlZWprq7O2zvo5MmT3sdpbxheyxuZOXPmKDw8vFsxDIS5mC644AKNGzdOeXl5Kikp8a6YVlNTo8OHD+vo0aO6+OKLW626hr4zENoYTyLJM2/UyJEj2wy/s1qtiouLU2lpqUpLS1slo7qaL2ogGQi/74GgZRs2ZcqULocbe7SXXImPj/eumpqXl9cmGSV1PHzOX+15fxs2bJi+8IUveCfe9/Q6dLvdKisr8/aamjt3bq96KQMY3EhGAcAQ1t0u+l31gPEMF5BaD71oOUyhq29+Ozvesk6Hw9HpUKqWsfb3pKlnx9kZX+cqajnMorOV47pj9OjRys7Olmmays/P905e7LmBMgyj3Ruos6+1r3H0t/DwcE2ZMkVTpkyR2+1WeXm5Tp48qePHj8vlcmnv3r0aPnx4l8Oi0DstXz8NDQ2d3qx21gZ56ulOTz1PmfbaBs+8UU1NTSotLfWunie17vGUkJCg0tJSlZSUKD09vVXCqq+SPD1pA7tqSxsaGnz+XfU1z9+OxsZGud3uTntH+dKWtnxuFovFpzbMk9jPyclRSUmJd0XE6upq75Dm9npFtYzDH+15ICQmJnrndXM4HCouLtbx48dVUlKimpoabdu2Tddcc02AowQw0DCBOQAMQi0/yHfm7Am4O1JZWdnpZOAtj7f8IB0REeH9Brnl/ELt6ex4yzo7m/xa+tfcG1artds9dfylZa+Irp5vZ8uvd4cnQVJTU+NdSay3Wn5b70lA1dTUeH/XHd0ItkzS+LIq00DgmTPokksuadUzwTNnFvyv5fu6q/dDZ8c99dTW1naaZHG73d65lNrrwWSxWLxz0pWUlLSZL8rD00uqrKxMDQ0N3vmNupovyhctf1f+aEs7m/xaak5EeSYVD0RyxPOYbre7zfxeLbW8pr0RHh7u/XvpjzbMk2zyJPYlKS8vr83xs/mzPQ+0kJAQpaWlKSMjw7vwSWVlZaerqAIYmkhGAcAg5EnCNDU1dfhB3uVydftGu7GxsdWqamdruUx6y1WvPDf4knT69OkObxRN02z1gf1sCQkJ3h4HZy/J3lJtba13FaaEhIQu5xrxt2HDhnl7d5w8ebLD+Tx68rvvSMvVDY8cOeJTXdK/bpIqKytlt9tbrQjV0XwfsbGx3mEint5EgeSJs7erKHq0fA2z2l7fiY2N9fYIycvL63D+mrq6uk5XdGt5vTpb1augoMA7F1FHq/N5EkoVFRXeNs8zX5TH8OHDvfNGHT16tM25faFlr6vO2srKyspOkzOe5+10OlVYWNhhuY7a9P7SsidaZ8+3o1VAu8tisWjkyJGSmlfw6yzx1R2xsbHeRKenDfX8Hx8f3+EXJP5uz33Rsr33tS1teR1pSwGcjWQUhqzq8gaV5le3+ud0tL2RcjpcbcqV5lerurx3E/cC/aHlTdHhw4fbLfPZZ5/16BvYzz77rN1kUklJiY4fPy6p+YP42atijR8/XlJzAmbPnj3t3nAePny402/zw8LClJKSIqk5qdXeDafL5dKuXbu8H54DNdePZwLw+vp67d+/v90yPf3dtycpKcn7u87JydHJkyc7LV9ZWdlpQrHlN/Z5eXneG6i4uLgOhx4ZhqHzzjtPUnMicMeOHZ0mpJxOZ5/eaHkmp66pqel0Yt68vLxOb7JOnz7t3e7v3nVDidVq9c6rU1lZqZycnDZl3G63du/e3en1Sk5O9iZFDx061G4ypq6uTp999pn3cceOHdtuXS3njTp27Jiktkkmz7xR0r8SB8HBwX3ag2jYsGHepElBQUG7iaSmpibt3r2703rGjBnjTTbs27dPdXV1bcpUVlbq0KFDklq3vf1pxIgR3t/nkSNH2u0R29DQoH379vn8WJMnT5ZhGDJNU5988km7vxMPt9utvLy8Tst42tLy8nLl5+d7eyB31CtK8n977ouWk8Z31nu6oqKi07/bpmm2WuWQthTA2ZgzCkNSdXmDXn9ou1xNXX/jU15Uqzce39VmvzXIosWPzFZkXNer9wD9LTY2VsOHD9eZM2d0/Phxud1ujRkzRjabTdXV1d65HDxluhITEyO73a4NGzbI5XKpoqJChmHo1KlTOnLkiHeJ82nTprU5NzU1VYmJiSouLlZhYaE2bNigiRMnKiIiQg6HQ3l5ecrLy1NcXJx3KE57yY+LL75YJSUlamxs1K5du1RaWqq0tDTvc8rJyfHehI4aNcp749bfJkyYoNzcXFVVVenIkSOqqanRuHHjvCvWHT9+XKdOnWr1fHtr9uzZWr9+vRobG7Vt2zbl5eVp1KhRioiIkGEYcjgcqqio0KlTp3TmzBmlp6e3+ga+pWHDhik+Pl6lpaU6evSotwfJqFGjlJ2d3WEM48eP917bgoICVVZWaty4cYqLi5PNZvP2zistLVVRUZEsFosmTpzo0/PuyIgRI5SbmyuHw6F9+/Zp9OjR3iE4FovFezO0Y8cOffbZZ0pJSdGIESMUHh4uq9WqhoYGFRcXe5MQQUFBGj16dJ/EimZTpkzRyZMnvcnbyspKjR492jvXzuHDh1VeXq7Y2NgOb3ytVqumT5+uLVu2yOl06qOPPtKkSZOUmJgowzBUVlam7Oxsb8+Miy66qMNJ9D2r5blcLu97oL0V8jzvFU+ZvpwvyuOiiy5ScXGxXC6XPvnkE40fP16pqakKCgqS3W5Xdna27HZ7p21LaGioLrroIu3du1f/n707j4+quv8//r6TnSyEAAEDhC0EpKAiexEBWRRccLcuFVyQqm3V4vLFVkStIm7VKj+FgkQr4kIrCgRlEZAdglhAQBbZUUggIXuYJPf3R8yYkEkySWa5ybyej0ceTOaeOfeT+XBn7nzm3HPy8vK0bNkyderUScXFxTp16pROnTqlH374wTGfYK9evbw+wrTUxRdfrJUrV6q4uFgrV65UYmKiWrZsqYCAAJ0+fVq7d+9Wfn6+oqOjlZGRUevnPzo6WhdeeKG+++47ZWZm6quvvlKHDh0UGxur0NBQFRUVKTc3V2lpaTp69Kjy8/N1+eWXV9pf27ZttWPHDknSli1bJJW8/lQ3Obo7X8/ronQlvLS0NB04cEBNmjRRdHS04/kNDg5WSEiIMjIytHnzZsXExOi8885TkyZNFBoaKtM0lZOTowMHDjhGNJYtGANAKYpR8Ev52XaXClFVKSosVn62nWIULKt3795asWKFCgoKyi1dX6pz586KiopyuRiVkJDgGNm0cuXKctttNpv69OnjmG/lXP3799c333yj06dPO1bYObf/iy++WMuWLXP0d65GjRpp0KBBWrNmjfLy8nTgwAGnl+y1atVKffr0qfZv8pSAgABdcsklWrVqlbKzs/XTTz/pp59+KtemRYsWSkxM1OrVqx2PqY2IiAgNHTpU69at05kzZ3T8+PEqvy0vO6G8M23bti33AdswDLVq1arKYpRhGOrfv7+2bt2q/fv3Kzs7u9IRYZJnvx1v06aNdu3apZycHO3du7fcKKxGjRrpqquucvyen5+v/fv3OwpP5woKClK/fv2qnCgadRccHKxLL71Uq1atUn5+vg4fPlzuElGpZDRP8+bNtXlzxS+GSsXFxalPnz5KSUlRYWGhvv/+e33//ffl2hiGoW7dulU5arL00uLSD9HnzhdVKjY21rGMveTZS/RKRUZGasCAAVq3bp0KCwu1b9++cpcJSiXFPalkVE5lrysJCQk6e/asvv/+e+Xn52v79u2SpG+++cbRxmazqVevXj4r6kslz2nv3r2VkpKioqIi7dq1yzFiSyrJZ8+ePZWamqqMjIw6Fc0SExMVEBCg7777Tna7XT/88IPTkXpSyXNT1b7Cw8PVrFkzpaWlOV5LW7ZsWe1E8O5+Pa+LLl26aM2aNTp79qw2bNhQblvXrl3VrVs3x++nT5+u8ouVpk2bqnfv3h6LFUD9RTHKD0ybNk3Tpk3z+VweALwrKipKw4cP165du/TTTz8pPz9fQUFBatKkiTp16qTzzjuvyvmXztWhQweFh4dr9erVCg4O1tmzZxUSEqLY2Fh16dKlyktUgoODddlll2nfvn06dOiQYyLTiIgItWnTRomJieXm6qjsJLtJkya64oortG/fPh07dkxZWVkqKipSSEiIYmJi1L59e498U1xT4eHhGjFihH744QcdPXpU2dnZstlsioqKUtu2bdWxY8dyHzLq8qEiMjJSw4cP19GjR3X06FGdPn1aBQUFMk1TwcHBioyMVLNmzdS6detqV4Vr3bq1vv32W8clUS1btqx0BElZNptNPXv2VMeOHfXjjz8qNTVVubm5KiwsVGBgoMLDw9WkSROdd955Hv1wGxQUpKFDh2rXrl06ceKEcnJynL73XX755frpp5+Ulpam7Oxs5efny263KzAwUFFRUWrRooUSEhIcl/3Bsxo3bqzLL79cu3fv1rFjx5Sbm+tYnbFDhw6Kj4936bWqtGi1Z88enThxQrm5uTJNU2FhYYqNjVVCQoLTwtK5mjdv7ihGnTtfVKmmTZvKZrM5jhVno6c8oWXLlrr88su1a9cuxzx8wcHBjtf1li1bauvWrZKqfl3p2rWr4uLitG/fPsexUrroQ2mx3AqXVbVr107R0dHavXu3UlNTVVBQoJCQEDVr1kyJiYlq2rSp47W0rsWZjh07qlWrVtq/f79OnDihrKwsnT17VgEBAQoLC1Pjxo3VokULtW7dutrXxfj4+HJfurg6wtKdr+d1ERcXp8GDBzsuoS8oKKhwqWx8fLxCQ0N14sQJnT59Wnl5ecrPz5dpmgoJCVGTJk3Upk0bxcfHe3zUIID6yTCrmlQBDUpmZqYaN26sM2fOOF1Fxh3sdruSk5M1atQoj35jU1eph7OcXnpXUzc/2VvN4ytfitof1Jeco3YWLlyo3NxctWvXTn369PFovg8dOqSNGzdKkkaNGqWIiAi39m81O3fu1I4dO2QYhq6//vpaj47yNI5x/9O6dWsdO3ZMrVq1YjXBemjlypU6efKkmjVrpssuu6za9vX9GE9OTlZ2drbatm1bbiVMVK6+5xw1R879izfy7Y7aAhOYAwAsofTSnJCQEEt8I+9Jpmk6JqiNjo62bCEKQP2Sl5fnGJFT2WXTDcnp06cdk2yfu3gGAMDauEwPbndyfSPN3/WdpYfkOls1rzaWJe1UUIi1P0Te+EQvX4cAKDc3V8HBwQoMdP62Uzqpt1RyOYOVXz9ckZOTo7CwsErnFdmxY4fOnDkjSY7VxACgOllZWYqMdD4iu7CwUJs2bXJcTtUQJt+v6u8tKChwrB5os9mqXK0OAGA9FKPgdmczAnQyI8vXYXjF6eM5vg4BqBdOnDihbdu2qU2bNoqNjXVMCp2dna0jR444likPDQ3V+eef78tQ3eLAgQM6ePCg4uPj1axZM4WFham4uFiZmZk6ePCgUlNTJZXM69WhQwcfRwugviidoL1NmzZq0qSJgoODVVhYqNOnTzsWEJCk9u3buzQ/ltV98803Cg8PV6tWrdS4cWMFBQXJbrcrLS1N+/btU35+vqSSObBcmd8OAGAdFKMAAF5RUFDgdPWnUqGhoRo4cGCD+UCRm5tb5Sp0kZGRGjhwIJfoAaiR9PR0paenV7q9VatW6tGjhxcj8hzTNHXy5EmdPHmy0jYdO3ZsEF9iAIC/oRgFAPC4uLg4XXzxxTpx4oQyMzNVUFAgu93uWB0oLi5OHTt2bDCTanbo0EFBQUE6ceKEsrOzVVBQoKKiIgUHB6tx48Zq1aqV2rdvTyEKQI1cdNFFOnr0qE6ePKm8vDwVFBRIKplrr2nTpmrXrp1HV6z0tj59+uj48eNKS0tz/L02m02hoaFq1qyZOnTooGbNmvk6TABALVCMAgBU6qqrrnJLPyEhIUpISFBCQoJb+rO6Ro0aqXPnzurcubOvQwHQgDRp0kRNmjTxdRheExsbq9jYWF+HAQDwAIpRcLvg6CJFR0dbegJie0GRW+Z7iokLt/wE5gAAAAAAWAnFKLhdbP9cjRo12NKX26QeztInL2yucz/DxnZV83jnq7wAAAAAAICKnK85DQAAAAAAAHgAxSgAAAAAAAB4DcUoAAAAAAAAeA3FKAAAAAAAAHgNxSj4pdCIIAUE1u2/f0CgTaER1p2kHQAAAAAAK2I1PfilyJhQ3f5sP+Vn28vdvyxpp04fzyl3X0xcuIaN7Vqhj9CIIEXGhHo0TgAAAAAAGhqKUfBbkTGhFYpJQSEBFdoFhQSoeXykt8ICAAAAAKBB4zI9AAAAAAAAeA3FKAAAAAAAAHgNxSgAAAAAAAB4DcUoAAAAAAAAeA3FKAAAAAAAAHgNxSgAAAAAAAB4DcUoAAAAAAAAeA3FKAAAAAAAAHgNxSgAAAAAAAB4DcUoAAAAAAAAeA3FKAAAAAAAAHgNxSgAAAAAAAB4DcUoAAAAAAAAeA3FKAAAAAAAAHgNxSgAAAAAAAB4DcUoAAAAAAAAeA3FKAAAAAAAAHgNxSgAAAAAAAB4DcUoAAAAAAAAeA3FKAAAAAAAAHgNxSgAAAAAAAB4DcUoAAAAAAAAeA3FKAAAAAAAAHgNxSgAAAAAAAB4DcUoAAAAAAAAeA3FKAAAAAAAAHgNxSgAAAAAAAB4DcUoAAAAAAAAeA3FKAAAAAAAAHgNxSgAAAAAAAB4DcUoAAAAAAAAeA3FKAAAAAAAAHgNxSgAAAAAAAB4DcUoAAAAAAAAeA3FKAAAAAAAAHgNxSgAAAAAAAB4DcUoC8vPz9df/vIXXXrppYqLi1NoaKhatmypAQMGaPbs2bLb7b4OEQAAAAAAoEYoRllYdna23n77bRmGoSuvvFJ/+ctfdN111+nYsWO6++67ddVVV6m4uNjXYQIAAAAAALgs0NcBoHIxMTE6c+aMgoODy91fWFio4cOHa8mSJVq8eLGuvPJKH0UIAAAAAABQM4yMsjCbzVahECVJgYGBuu666yRJ+/bt83ZYAAAAAAAAtdZgi1EnT57UwoULNWnSJI0cOVLNmjWTYRgyDENjx46tUV+HDh3ShAkT1KVLF4WHhysmJka9e/fWyy+/rNzcXM/8AVUoLi7Wl19+KUnq1q2b1/cPAAAAAABQWw32Mr0WLVq4pZ8FCxbojjvuUGZmpuO+3NxcpaSkKCUlRTNnztSiRYuUkJDglv05c/bsWb3wwgsyTVOnTp3S8uXLtXv3bt11110aOnSox/brj258opevQwAAAAAAoEFrsMWosuLj49WlSxctWbKkRo/bunWrbrnlFuXl5SkiIkITJ07UkCFDlJeXp48++kj/+te/tGfPHl155ZVKSUlRZGSkR+I/e/asnnnmGcfvhmHo0Ucf1ZQpUzyyPwAAAAAAAE9psMWoSZMmqXfv3urdu7datGihgwcPqn379jXq46GHHlJeXp4CAwO1ZMkS9e/f37HtsssuU6dOnfT4449rz549evXVVzV58uQKfUyYMEEFBQU12menTp3K3RcRESHTNFVcXKzjx49rwYIFevLJJ7V+/XolJycrKiqqRn8XAAAAAACArzTYYlTZkUS1sWnTJq1evVqSdM8995QrRJWaMGGCZs+erV27dumNN97QX//6VwUFBZVrM336dOXk5Li83xtvvLFCMaqUzWZT69atdf/996tZs2a6+eab9fzzz2vq1Kk1+MsAAAAAAAB8p8FOYF5X8+fPd9y+6667nLax2Wy68847JUkZGRlasWJFhTbZ2dkyTdPln8GDB7sU34gRIyRJK1eurNHfBQAAAAAA4EsUoyqxZs0aSVJ4eLh69uxZabtBgwY5bq9du9bjcZU6fvy4JFUYiQUAAAAAAGBlFKMqsWvXLklSQkKCAgMrv5qxS5cuFR7jLjt37lRubm6F+3Nzc/WXv/xFkjRq1Ci37hMAAAAAAMCTGuycUXWRn5+vtLQ0SVLr1q2rbNukSROFh4crJydHR44ccWscn3zyiV577TVdcsklateunaKionTs2DEtXrxYp06d0sCBA/XII49U+viCgoJyk6dnZmZKkux2u+x2u1tjLVXar6f6h/WQc/9Cvv0POfc/pmk6/iXvDR/HuP8h5/6HnPsXb+TbHX1TjHIiKyvLcTsiIqLa9qXFqOzsbLfGcdVVV+n48eNat26d1q9fr+zsbDVu3FgXXHCBfve73+nuu++uctTWlClTnE7kvmTJEjVq1MitsZ5r6dKlHu0f1kPO/Qv59j/k3H+UfpFVUFCg5ORkH0cDb+EY9z/k3P+Qc//iyXw7u4KrpihGOZGfn++4HRwcXG37kJAQSVJeXp5b4+jVq5d69epV68dPnDjRcTmfVDIyqk2bNhoxYoSioqLcEWIFdrtdS5cu1fDhw5nPyk+Qc/9Cvv0POfc/pec1ISEhTAfgBzjG/Q859z/k3L94I9+lV13VBcUoJ0JDQx23z549W2370m8Qw8LCPBZTbYSEhDhOKMsKCgry+IuQN/YBayHn/oV8+x9y7j8Mw3D8S879B8e4/yHn/oec+xdP5tsd/TKBuRORkZGO265cepeTkyPJtUv6AAAAAAAA/BnFKCdCQ0PVtGlTSdLRo0erbJuenu4oRrVp08bjsQEAAAAAANRnFKMq0bVrV0nSvn37VFhYWGm73bt3O26ff/75Ho8LAAAAAACgPqMYVYlLLrlEUskleFu2bKm03apVqxy3BwwY4PG4AAAAAAAA6jOKUZW49tprHbdnz57ttE1xcbHef/99SVJ0dLSGDBnijdAAAAAAAADqLYpRlejTp48GDhwoSZo1a5bWr19foc2rr76qXbt2SZIeeughViYAAAAAAACoRqCvA/CUNWvWaN++fY7f09LSHLf37dunpKSkcu3Hjh1boY833nhDAwYMUF5enkaMGKEnn3xSQ4YMUV5enj766CPNmDFDkpSYmKgJEyZ45O8AAAAAAABoSBpsMWrmzJl67733nG5bu3at1q5dW+4+Z8WoHj166OOPP9Ydd9yhzMxMPfnkkxXaJCYmatGiRYqMjHRL3J4wbdo0TZs2TUVFRb4OBQAAAAAA+Dku06vG1VdfrW3btumRRx5RYmKiGjVqpOjoaPXq1UtTp07V1q1blZCQ4Oswq/Tggw9q586d2rx5s69DAQAAAAAAfq7BjoxKSkqqcClebbVt21avvfaaXnvtNbf0BwAAAAAA4K8YGQUAAAAAAACvoRgFAAAAAAAAr6EYBQAAAAAAAK+hGAUAAAAAAACvoRgFAAAAAAAAr6EYBQAAAAAAAK+hGAUAAAAAAACvoRgFAAAAAAAAr6EY5QemTZumrl27qnfv3r4OBQAAAAAA+DmKUX7gwQcf1M6dO7V582ZfhwIAAAAAAPwcxSgAAAAAAAB4DcUoAAAAAAAAeE2grwOA95imKUnKzMz02D7sdrtyc3OVmZmpoKAgj+0H1kHO/Qv59j/k3P8UFxc7/vXkOQOsgWPc/5Bz/0PO/Ys38l16flBaY6gNilF+JCsrS5LUpk0bH0cCAACs7qefflLjxo19HQYAALCorKysWp8rGGZdSlmoV4qLi3X8+HFFRkbKMAyP7CMzM1Nt2rTRkSNHFBUV5ZF9wFrIuX8h3/6HnPsfcu5fyLf/Ief+h5z7F2/k2zRNZWVlKS4uTjZb7WZ/YmSUH7HZbGrdurVX9hUVFcULnZ8h5/6FfPsfcu5/yLl/Id/+h5z7H3LuXzyd77qOnmYCcwAAAAAAAHgNxSgAAAAAAAB4DcUouFVISIiefvpphYSE+DoUeAk59y/k2/+Qc/9Dzv0L+fY/5Nz/kHP/Ul/yzQTmAAAAAAAA8BpGRgEAAAAAAMBrKEYBAAAAAADAayhGAQAAAAAAwGsoRgEAAAAAAMBrKEYBAAAAAADAayhGAQAAAAAAwGsoRgEAAAAAAMBrKEYBAAAAAADAayhGAQAAAAAAwGsoRgEAAAAAAMBrKEYBAAAAAADAayhGAQAAAAAAwGsoRgEAAAAAAMBrKEYBAAAAAADAayhGueDkyZNauHChJk2apJEjR6pZs2YyDEOGYWjs2LFu28/kyZMd/Vb3s3LlSrftFwAAAAAAwFsCfR1AfdCiRQtfhwAAAAAAANAgUIyqofj4eHXp0kVLlizx6H62b99e5fb27dt7dP8AAAAAAACeQDHKBZMmTVLv3r3Vu3dvtWjRQgcPHvR4Mahbt24e7R8AAAAAAMAXKEa54JlnnvF1CAAAAAAAAA0CE5gDAAAAAADAayhGAQAAAAAAwGsoRlnUiBEjFBsbq+DgYMXGxmrw4MF68cUXlZ6e7uvQAAAAAAAAao05oyxq6dKljtupqalatWqVVq1apalTpyopKUmjR4+uto+CggIVFBQ4fi8uLtbp06fVtGlTGYbhkbgBAAAAAEDDZZqmsrKyFBcXJ5utdmOcKEZZTPfu3XXttdeqT58+iouLk91u1w8//KA5c+ZoyZIlysjI0A033KAFCxZo5MiRVfY1ZcoUJl8HAAAAAABud+TIEbVu3bpWjzVM0zTdHE+Dd/DgQbVv316SNGbMGCUlJbml34yMDEVHR1e6ffr06frDH/4gSYqLi9P+/fsVGhpaaftzR0adOXNG8fHxOnDggCIjI90S87nsdrtWrFihIUOGKCgoyCP7gLWQc/9Cvv0POfc/3bp1088//6yWLVtqx44dvg4HHsYx7n/Iuf8h5/7FG/nOyspS+/btlZGRocaNG9eqD0ZGWUhVhShJGj9+vDZv3qxZs2bp+PHj+s9//qPbb7+90vYhISEKCQmpcH9MTIyioqLqGq5TdrtdjRo1UtOmTXmh8xPk3L+Qb/9Dzv1PQECA49+mTZv6OBp4Gse4/yHn/oec+xdv5Lu037pM/8ME5vXM+PHjHbdXrVrlw0gAAAAAAABqjmJUPdO1a1fH7WPHjvkwEgAAAAAAgJqjGFXPsAoeAAAAAACozyhG1TM7d+503I6Li/NhJAAAAAAAADVHMaqemT59uuP2oEGDfBgJAAAAAABAzVGM8pKkpCQZhiHDMDR58uQK27dv3659+/ZV2ceMGTM0c+ZMSVLLli113XXXeSJUAAAAAAAAjwn0dQD1wZo1a8oVitLS0hy39+3bp6SkpHLtx44dW+N9bNmyRffee6+GDBmikSNHqnv37mratKkKCwu1e/duzZkzR0uWLJFUstTyjBkzFB4eXqu/BwAAAAAAwFcoRrlg5syZeu+995xuW7t2rdauXVvuvtoUoySpqKhIy5Yt07Jlyypt07RpU82aNUtXX311rfYBAAAAAADgSxSjLGLUqFGaNWuW1q9fr61bt+rEiRM6deqUTNNUTEyMLrzwQl1xxRUaO3asoqKifB0uAAAAAABArVCMckFSUlKFS/FqauzYsVWOmIqNjdXdd9+tu+++u077AQAAAAAAsDImMAcAAAAAAIDXUIwCAAAAAACA11CMAgAAAAAAgNdQjAIAAAAAAIDXUIwCAAAAAACA11CMAgAAAAAAgNdQjAIAAAAAAIDXUIwCAAAAAACA11CMAgAAAAAAgNdQjAIAAAAAAIDXUIwCAAAAAACA11CMAgAAAAAAgNdQjAIAAAAAAIDXUIwCAAAAAACA11CMAgAAAAAAgNdQjAIAAAAAAIDXUIwCAAAAAACA11CMAgAAAAAAgNcE+joAAAAAAIBnzZuaohMHMn/5LVIzFq9Wi/ZRuvGJXj6NC4B/qhfFqMWLF+vzzz/X5s2bdezYMZ05c0Znz5516bGGYaiwsNDDEQIAAAAAAMAVli5Gbd26Vb///e+1a9cux32mafowIgAAAAAAANSFZYtRGzdu1GWXXab8/PwKBSjDMCRVLEyV3u9sGwAAAAAAAHzPkhOY2+123XzzzcrLy5NpmurQoYNmzZqlHTt26NJLL3UUmg4cOKBt27Zp8eLFmjRpktq1a+fYNm7cOP3444/68ccfffmnAAAAAAAAoAxLjoz64IMPdOTIERmGoc6dO2vt2rVq0qSJJCksLMzRrm3btpKkbt266fLLL9ekSZP06quv6sknn9TMmTOVlZWlDz/80Cd/AwAAAAAAACqy5Mio5ORkx+3XXnvNUYiqjs1m02OPPaaZM2fKNE19/PHHeuuttzwVJgAAAAAAAGrIksWoLVu2SJIaN26sK664osaPHzNmjIYOHSrTNDVlyhTmjwIAAAAAALAISxaj0tLSZBiGunTpUmFbQECA43ZeXl6lfdx6662SpJ9//llr1qxxf5AAAAAAAACoMUsWowoKCiRJERERFbaVvS81NbXSPjp27Oi4vW/fPjdGBwAAAAAAgNqy5ATmjRs31qlTp5STk1NhW9OmTR239+/fr/j4eKd92O12x+2TJ0+6P0gAAAAAAFCvzZuaohMHMsvd16J9lG58opePIvIPlhwZ1bFjR5mmqWPHjlXY1q1bN8ftr7/+utI+1q9f77hddgU+wCU/LJZe717yLwAAAGqP8yoAwDksWYy68MILJUlHjhxRenp6uW2DBg1y3P7Xv/6ltLS0Co8/fvy43nzzTcfvv/nNbzwUKRoke7606FEp47CU/GjJ7wAAAKg5zqsAAE5Yshh12WWXOW5/9dVX5bZ17dpVvXv3llQyZ1T//v31wQcfaNeuXdq1a5dmzpyp/v37O4pUsbGxGjhwoPeCR/23/i0p85dReWeOSRum+TYeAACA+orzKgCAE5YsRl1xxRUKCQmRJH3wwQcVtr/xxhuy2UpC//HHHzVmzBh169ZN3bp10/jx43X06FEZhiHDMDRlyhQFBwd7NX7UY2eOSd+8JMn85Q5TWvWSlHncl1EBAICa4LIwa+C8CgBQCUsWo6KiovT3v/9dd999t1q1aqW8vLxy2/v166cPPvhAISEhMk3T6Y8kPfvssxo7dqwP/gLUW0snSUWF5e8rspfcDwAArI/LwqyD8yoAQCUsuZqeJE2YMKHK7bfccov69eunf/zjH1q2bJkOHz4su92u8847T4MGDdKf/vQnXXzxxV6KFg3C4Q3SjnkV7zeLpO2fSr3HSfF9vR8XAABwnbPLwgZWfV4JD+C8CgBQBcsWo1zRtm1bvf76674OAw1BcZG0aIJkBJScJJ3LCCjZPv4byWbJAYUAAKCyy8IuvFWKivNlZP6F8yoAQDV49QckaesH0okdzk+YpJL7T2yXvqs4hxkAALAILguzBs6rAADVoBgF5GX8cpJqVNPQkJY8VdIeAABYS+llYecWQEovCzu80Tdx+RvOqwAALrDkZXoBAQGSSlbVW7RoUa36uO666/TFF1/IMAwVFhZW/wC4zcAfnlHAyX9KRnUnIRaRcVjKz3ChoVnSblofKTrew0G50b3LfB0BAPiHHxZLix+XRr4kdR7p62j8S0O+LGzmMI92H2CaGpie7r5zN86rAAAusGQxyjRNGYbhWBWvLv3A+2Jy90u5vo7Cg7JPlPwAAFCqdAW3zKMlK7h1GCIFhfo6Kv9RellYZcpeFnbxnd6Lyx2ObvZo9zZJMZLvzt04rwIAv1TPvhoCAACwIGcruME7uCwMAIB6x5Ijo9yhqKhkiHbpJX8AAAAe0QBXcFt3dyMFB+d4/BIxt2jol4UBANAANdhi1M8//yxJioyM9HEkAACgQatqBbcbZvompjrq3yZQUrHHLxHzCS4LAwDA5xpkMWrXrl3aunWrDMNQhw4dfB2O3zndqKOimzSRrT5MYG7Pq3qOicq06CYFhbk/HgBwwbypKTpxILPcfS3aR+nGJ3r5KCI/VrqC27lKV3DrPU6K7+v9uNBwtO7t0e6LTVMZ6enuOXfjvAoA4CKfF6OeffbZSrft27evyu1lmaapvLw87du3T0uWLFFRUZEMw9Cll17qrlDhotWdn9aoUaNkCwrydSiu+XKitPEdySyuvq1hk/reL13xgufjAgBYW0NewQ3W4eHV24rsdq1OTnbfuRvnVQAAF/i8GDV58mQZTr6FMU1T+/fv1zPPPFPrvkNDQ3X//ffXJTz4g0FPSN99KOWf0a/zfThjSCFR0qDHvRUZAMDKGvIKbkBtcV4FAHCBz4tRUknhqSb3uyI2NlazZs1SQkJCrfuAnwiLloY/Ky34czUNTWnEcyXtAQD+rdwKbtV84F7ylHT+NfXq/WP9kUIFBwerZ8+evg6lalwWZj2cVwEAXODzYtSYMWMq3Pfee+/JMAzFxcVp2DDXVnGx2WwKDw9Xy5YtdfHFF2vo0KEKqi+XicH3etwhbZohndxV+aUWsV2li+7wfmwA4A/qw6ptZTXgFdw+vzpHvd7JVatWTXT0bc9eIuYWXBZmPZxXAQCq4fNi1OzZsyvc995770mSunfv7nQ74Ha2AOnKV6V3L3e+3Swq2c6cHwDgGQ1x1bay6tEKbj1b+DqCGuKyMOvhvAoAUA1LvgPEx8crPj5eLVrUt7Mh1Gvx/aRuN5Z8W1eWESB1v4nVkAAAsKLSy8KqLERJXBbmZZxXAQCq4PORUc4cPHjQ1yHAX414Ttq9UCosM6Q8IOiXk1wAAGBJXBZmTZxXAQAqYcmRUYDPRMVJlz6mkglpVfLvoMdL7gcAANZUelmYs0KUxGVhvsJ5FQCgEpYcGQX4VP8/SltmS2eOSo1bSf0e9HVEANDwte7t6whc18BXcNuyZYuvQ6id0svCvv+sfFHKCJC6Xc9lYb7CeZVPZJ3OV362vdx99oKKxVp7QZFSD2dVuD80IkiRMaEeiw8A6l0xKj8/X2fOnFFBQYHLj4mPrx+r18AigkKlUa9Iix+XRr5U8jsAwLPurQertpXVgFdwGz25taQMX4dRO1wWZj2cV3ld1ul8zZm0QUWF1b8+nT6eo09eqLiARECgTbc/24+CFACPsXwxKicnR++//74+//xzpaSkKD09vUaPNwxDhYWFHooODVbnkSU/AAA4wwpu1lR6WdjXf1dJXrgszBI4r/Kq/Gy7S4WoqhQVFis/204xCoDHWPrC+UWLFqlDhw764x//qKVLlyo9PV2madb4BwCAhqhdyGb9vtl4tQup+K02PIwV3Kyr/x9LLgeTuCwMAACLsmwxauHChbr22muVlpZWobBkGIYMw3D6uKq2AQDQUATorC6NmqHIgJO6NGqGbOZZX4fkf3rcUTIP1LlL15cyAqQW3VnBzdtKLwuLji/5l8vCAACwHEsWo3JycjR27FgVFZVc79+vXz8tX75c2dnZuvzyyx1FqeLiYmVmZmrXrl169913demllzq2jRs3Tvn5+Y4+AABoSC4K/0IRtlMyDCnCdkqdCuf5OiT/wwpu1tV5pPTwdi4NAwDAoiw5Z9S7776r06dPyzAM9e3bVytWrFBISIjTthEREercubM6d+6ssWPH6tNPP9Vdd92lmTNnas+ePVq+fLlsnAQCABqQMDNVvSI+kWGUjhg21bXw31Lmo8yN422s4Ab4lXlTU3wdQrWcrZpXG8uSdioopJKRnxZx4xO9fB0C6hlWmrQOSxajlixZ4rj9yiuvVFqIcuamm25SVFSURo4cqW+++UbPPPOMnnnmGU+ECQCAT3Q/O102lT9xMlQoLZ0k3TDTR1H5MVZwA/zGiQOZvg7Ba04fz/F1CIBbsdKktVhyyNC2bdskSc2aNdNvf/vbSttVNjn55Zdfruuvv16maWratGmspgfUdz8sll7vXvIv4O8Ob1B88QrZjPInUjYVS9s/lQ5v9FFgfqx0BTeVzlnJCm4AAFiNO1eaRN1Zshh16tQpGYahxMTECtsCA38dzJWXl1dpH9ddd50kKT09XStXrnR7jAC8xJ4vLXpUyjgsJT9a8jvgr4qLpEUTVFzZ27cRIC2aIBXX7UQLtcAKbgAAAC6zZDGqdCRTWFhYhW2RkZGO2z///HOlfcTHxztuHzx40H3BAfCu9W9JmcdKbp85Jm2Y5tt4AF/a+oF0YkfJKChnzCLpxHbpuw+8GxdYwQ0AAKAGLDlnVJMmTXTy5EllZVWcMKx58+aO23v27FGHDh2c9pGT8+s1zmlpae4PEoDnnTkmffOSpNJLck1p1UvShbdy+Qv8T15GyZxQMvTrMeGMIS15Sjr/Giks2iuh4RedR7J6G9DAtWgf5esQqmUvKHLLfE8xceGWn8AcQP1lyWJUp06ddOLECacjmi644ALH7aVLl+qKK65w2seKFSsct6OirP+mAcCJpZOkonPmfCuyM0kz3GPmMF9HUDMZh6X8DBcamiXtpvUpGaVTRwGmqYHp6Qo4+U/JMKp/QG3du8xzfQOAm9SH1dtSD2c5nXi5poaN7arm8ZHVNwTESpNWYpqmgs/3dRTVs2Qx6uKLL9aaNWt08uRJ/fzzz2rZsqVj29ChQ2X8cjI8a9YsPfjggxVGR+3YsUNvv/224/cLL7zQO4EDcJ/DG6Qd8yrebxaVTNLcexxLpvuAsedLDfv+LzISbNJvrvZ1OHVztO4n6paWfaLkp45skmIkKbfOXQEAgAaKlSatpTXFqNoZOnSo/vnPf0qSkpOTdffddzu2tWvXTsOGDdPSpUuVmZmpPn366OGHH1bPnj0lSWvXrtVbb72l7OxsGYah9u3bq3///j75OwDU0i+TNMsIKCk+nat0kubx30g2S0591zDZ8xXw1RNqdDZN+ur/pMThzIsDAPAv9WFUbU4LSffUvZ/P/iCF1/1LDY9iVC1Qb1myGDV8+HBFRkYqKytLSUlJ5YpRkvTGG2+oV69eysvL0+nTp/X000+X226aJXNpGIahN954QzY+rAL1yy+TNFeq7CTNF9/pvbj83fq3pMzjJTMWZf4ymfzACb6OCgAA76kPo2rtzufUrbGTO6WgH93TFwCcw5JVmtDQUE2fPl3PPfecrrjiCuXl5ZXb3qVLFyUnJzsmMzdNs9yPVLISX1JSkq688kqvxw+gDspN0lyVXyZpzsvwfExwTCZv/DJxtlE6mXzmcR8HBgAAAKC+seTIKEn63e9+V+X2Sy+9VHv37tWsWbO0bNkyHT58WHa7Xeedd54GDRqk++67T+edd56XogUszMPDyd0+ubGPJmn2ivo8lLwhTibfurevI3CdPa/q0YKVadFNCgqr066LTVMZ6emKbtJENk9OYA4AcItQW6YCdFZFCq51HwE6q1Cb/8wBhLpjpUnrKBmgk+XrMKpl2WKUKyIjI/Xwww/r4Ycf9nUogHV5eDi5zyc3dtMkzahCQ51Mvr4VB7+cKG18RzKLq29r2KS+90tXvFDn3RbZ7VqdnKxRo0bJFhRU5/4AAJ4VGZCm25s/qPzi2hcHQm2ZigxIc2NUaOhYadI67Ha7kpOtf/VCvS5GecvJkye1adMmbdq0SZs3b9bmzZt16tQpSdKYMWOUlJTk9n3OnTtXs2fP1rZt25SRkaEWLVpo4MCBevDBB5mQ3YPsdrsWLVqk3bt3Kzs7WxEREerSpYuuvPJKBfEhDP7ol8nkTSNAhpPJ5E0jQAaTyXvHoCek7z6U8s9Iv1wu6ZwhhURJgx73VmR+j/cO6yAX1tIg81FPRtVGSoqs06jappLauzsslNEgjw+gBihGuaBFixZe21deXp5uvPFGJScnl7v/8OHDmjNnjubOnatJkyZVmLQddXP8+HFNnz5db7/9tlJTUxUYGCjDMGSapgoLC9W8eXPdf//9Gj9+vOLi4nwdLuA1GSvfUvSJHZXO4GX8Mpl8xsq3FH3Zn70am98Ji1ZGn78o+ptJ1TQ0ldFngqLDor0RlV/jvcM6yIW1NOh81MNRtebGd2S4MKrWNGwy3DSqFpVr0McHUAN8jV1D8fHxGjFihMf6v/vuux2FqCFDhmj+/PnatGmTZs2apY4dO6q4uFiTJ0/WjBkzPBaDv1m5cqU6d+6s559/XqmpqZKkwsJC2e12FRaWzJGTmpqq559/Xp07d9bKlSt9GG3DV2xWNeKj7u3hujVLF8pc8lS1z3Gxaar4q79pzdKFXorMP61cuVJtr/2b/vdzkQqLnOeksNjUdz8XKX70X3mt8jDeO6yDXFgL+bCWNQEDlJ5b5NJ7eXpukdYE/NZLkfknjg/gV4yMcsGkSZPUu3dv9e7dWy1atNDBgwfVvr37h61+/fXX+uijjyRJV199tT777DMFBJRMjNa7d29dc8016tmzpw4fPqwnnnhCN910k5o0aeL2OPzJypUrNXz4cBUXF6u4uOpvjIqKipSbm6vhw4dr6dKlGjx4sHeCrCsPDyd35+TGm/ac0MWhh2SrQTfFppSSF68+id4bwVhrHp5M3p1W/pCu/23fqf59gqrNq80wFBViKuXVm1S4pKsGd64nr0v16Nvtsq9VDyQbWnt3uNN2gTZDDyzKV06uWf9eq+oRv3jvqCfIhbWQD2tZuXKlho+6TnddYNOMq0OrbGszDD2xLF9Jr11HPjyE4wMoz2fFqA4dOnhlP4ZhaP/+/XXq45lnnnFTNFV75ZVXJEmBgYH6f//v/zkKUaWaNWumqVOn6tZbb1VGRoZmzpypxx57zCuxNUTHjx/X1Vdf7dIbQqnSdtdcc412795dP4bOevgDt7smNz5+/LiGPtJZzw0o1B/7BCnQhYpUYbGpNzfZ9fS6Q9q9+yvr52NyY19H4JLjWcV6dG6uNtwbrgAXK4OBNkN/7BOkfjO/0xe3NlJcJANv3eXc16p1R6QPt9t1U9dABQX8mh97kalPvrdr/dFf5/aqV69V9YTfvHfUA+TCWsiHtZTNx6ythXqgd5C6NbcpMKDi+3phsantJ4o169uzMmw28uEBHB/WEBoRJFugoeLC2l9ZYQs0FBrBnF7u4LNi1MGDB2W4MIrCdDKk9NzHVdbGNE2X9mEFWVlZWr58uSRp2LBhat26tdN2119/vaKiopSZmanPPvuMYlQdTJ8+XXl5eS6/IZQqLi5WTk6OZsyYocmTJ3smOD9Umo/JK4t054WBig5VlSNyik1TZwpMPbMyXzn2s+TDjaannNXUYaGq6RWQpim9OCxUM7ac1eTBVX8DC9c5e616bGm+rusSoaAy31nYi6XHlxU4fue1yjN477AOcmEt5MNazs3Hg8n5VY6qfTA5X6Ykk3x4BMeHNUTGhOpk9HrN/tf7KqphLqSSzyb3jB+ryJghHojO/xims0qOF9hqsOpS2YJSVeE6a2cYhoqKKq4AVRdlL9Nz12p6X3/9tYYOHSpJmjJliv7v//6v0raXX365lixZosDAQOXm5rq82kJmZqYaN26sM2fOKCqq9ku9VsVut6t79+6Kjo62dCGwuLhY3377rePa7NoIDAzUxRdfXKP/yw2RaZrKyMioU87Pzcc9PYI085qwah93zxd5enerXVL9yMf6y3f6OoRq2YtMDU7K1dp7nJ+wuuKSd3O0YkyjcqN2rKj/V119HUK1qnqtmnhJsP5+WYhshqFi09Rfvy7Qi2vOVmhX12PDHcd4Q+Ev7x1btmyR3W5XUFCQevbs6etwnPKXXHiDJ97Ha4N8uE9l+ZhzfVilo2rv+Cy/XFvy4T5WOD54Ly9hhVx4g2mamjhxokaNGuWxlRndUVvw2cioFStWVNvm6NGjeuSRR3Tq1CmZpqnu3btr5MiR+s1vfqOmTZsqJCREWVlZOnDggDZt2qRFixYpOztbhmHod7/7ncaPH++Fv8Q9du789UNqly5dqmzbpUsXLVmyRIWFhdq7d6+6drXWB6offvjB1yF4RWFhoTZt2uTrMBqk2d/Z9cc+wdUOJ5/9SyFKqif5uNwzRWB3WrS3UOuOFmnZj4Ua1DagRgUle5GplQeLtPZIkZL3Fmp0F2sPYd6wYYOvQ6iT19af1fiewYpvLB05Y+of6ysWoqR6cmz4kfqUD7vdXu+Pk6rUp1z4A/Lhea6Mqi1FPqyFfFgHuXAfnxWjBg0aVOX2rVu36uGHH9bp06d1/vnn6+2339bAgQOrfExOTo5eeOEFTZ06VR9//LFCQkI0e/Zsd4btMUePHnXcruwSvVJt2rRx3D5y5EilxaiCggIVFPz65pKZmSmp5OTSbrc7fUxdeapf+Jdi0/Xh5PXJ+iO1/xbGW77aV6gAQ/rT4nxtv79mo6MMQ/rzl/kKMKSv9hcqNtx/v3nzhoIi6Y+L8/XPK0L15y/zVeDeQcAAgAbmeJap574pKDeq9rlvCnQ8q76dUQFwhSc/m7ujb0uupnfmzBldf/31OnXqlHr27Kmvv/5akZGR1T4uPDxczz//vLp166bbb79d77//vrp3766//OUvXoi6brKyshy3IyIiqmwbHv7rB8Ts7OxK202ZMsXp5OtLlixRo0aNahEl4D3rjhS5PElzffHbd3N9HYLLdqcV681NZ/WnPsEuTyb/z41ntTut5Pr7t1PsejuF4rSnLdxTqIV7Kn8fAACgLFdH1cJ7rkoMdHyxtHCP9b+4RP2xdOlSj/Wdm1v3zzWWLEYlJSXp0KFDMgxD7777rkuFqLJuvfVWzZs3T5999plefPFF/fnPf1ZgoCX/VIf8/F+v0w4ODq6ybUhIiON2Xl5epe0mTpxYrhCXmZmpNm3aaMSIER6dMwpwl5oMJ4f7PbOyQGMuDHJ5MvlnV5EXAACsjFG11hISIE0bFao2UYbeGhmqpfuzyQncZvjw4R6dM6quLFmh+eSTTyRJnTp1Uvfu3WvVx0033aTPPvtMp06d0tdff60RI0a4M0S3Cw39deWps2er/oai7KV3YWGVT/IcEhJSrnBVKigoyGP/KSWpc+fOlp8c7/Tp09qzZ0+d+0lMTFRMTIwbIqq/3DEhYmX5qOlwcvJRd2VzcaZAenxpQbWTydsMQ48vzdeZMrUocuEeVnitYtLTX1khH95QHyYw95dceIMn38driny4R3X5cHVULflwj6ry8Zf+wWodZcgwDLVpLD3SP9jpYiQS7+Xu4C+vVaWLuXnyc787+rVkMerHH3+UYRhq1apVrfso+9gDBw64IyyPKjv6q6pL76SSubFKVXdJny9MnTrVozP3u4PdblerVq2Umppa6z5iY2O1Y8cOS/+d3mC325WcnFynnFeVD1eHk5MP9zg3F7WZTJ5cuI/dbtf5CReoILf2X5OGhgdqx47/1en4rOsx3lD4y3tH69atdezYMcXGxmr9+vW+Dscpf8mFN3j6fdxV5MN9yIe1VJaPVpGGnro0xDH63GYYmnRpiN7/n73CF691zQfv5SX85dgozbfVWbIYlZGRIUk6efJkrfso+9gzZ87UNSSPKztp+dGjR9WrV69K2x45csRxu+xk5nBdUFCQ7r//fj3//PMqKqr5hzybzab777/f0i9C9UlV+XBlODn5cJ9zc1HTyeTJhXvlZxXp4ZH/lKGA6htXwlSR8rOKFBRDTuqK9w7rIBfWQj6shXxYS2X5eGl4qAJt5dsG2qSXhoXojs9+ncKFfLgPx4a12Kpv4n3nnXeeTNPUzp079eOPP9aqj88//9xxu2XLlu4KzWPKroi3e/fuKtuWbg8MDFSnTp08GldDNn78eIWFhclmq9lhYLPZFB4ervvuu89DkfmnqvKxcE+hOvwz2+mkjuTD/c7NRelk8vai8t/S2YtMzdl21jGZPLlwv/xse50KUZJkKED52czn5y68d1gHubAW8mEt5MNazs3Hb9sE6LbuQeUW6ZGkoABDt18QrP6tS977yYf7cWxYhyWLUZdcconj9n333VfjSbGXLVumDz/80PH7gAED3Babp/Tu3dsxcfmqVasqbXf27Flt2LDB8RiqsrUXFxenBQsWyGazufxiVNp2wYIFiouL83CE/oV8WIezXDy2NF+FxeXblZ1MnlzAX/BaZR3kwlrIh7WQD2spm4/AAJumjQpVYZHzOVALi01NGxWqAPLhERwb1mHJYtS4ceMct1esWKFhw4a5NNFYcXGxpk2bpmuuuUbFxcUyDEODBw9Wx44dPRmuW0RGRmro0KGSSoppR48eddruv//9r2Pm+uuuu85r8TVUgwcP1tKlSxUeHq6AgKpHH5RWw5ctW6ZBgwZ5KUL/Qj6s49xclE4mX/zLhIhlJ5MnF/A3vFZZB7mwFvJhLeTDWkrzMb5PuC5qGeB0Lk6pZAqEHucFaHxf8uEpHBvWYMli1MCBAzVu3DjHLPBr1qxRt27ddPnll+u1117TkiVLtGXLFm3fvl3r1q3Thx9+qIcffljt2rXTn//8Z+Xnl1xj26hRI73zzju+/FMckpKSZBglKyVMnjzZaZtHH31UklRYWKgHH3ywwnWsaWlpeuKJJyRJ0dHRuvfeez0as78YPHiwdu/erb/97W9q3ry5JCkgIEBBQUGOF6fY2Fg99dRT2r17Ny9CHkY+rOPcXLy2/qyOZJoyTVNHMksmkycX8Fe8VlkHubAW8mEtZfMRFd5EkmQzbAqwBcpmlHwUJB/eM7jvRfrnVY3lfEzUr0xJb14drUF9LvRGWH6JY8P3DLO04mMxRUVF+v3vf6+PPvpIhmHINM1ql6EsbWOapqKiorRw4cJyl/zV1po1a7Rv3z7H72lpaXrssccklVwCeG5RaOzYsRX6SEpK0l133SVJevrppystSN1666366KOPJElDhgzRww8/rLi4OG3fvl3PP/+89u/fL0maPn16ja9XzczMVOPGjXXmzBlFRUXV6LGuqu8rNZTGv3v3bmVlZSkyMlJdunSpt3+PN3gy5+TDOkpzUbD9cw3OXaSVja5USPfR9ToX86am+DqEatkLinT6eE71DasRExeuoJDazT3lreWgb3yi8oU7rK6hvVaVrqbXqlWrSkdqW1VDy4U38D7uPz56YYNWfLNUJzIOK/9snkKDw9Q5sYv+PuvP9TcfM4f5OoKayTgsZZ9wvX1ECyk6vs67LTZNZaSnK7pJE8fqfW537zLP9OsFpcdGfNAG3XP+Fs3a1VOZTS6rt8eGNz6Tu6O2YMnV9KSSb1A+/PBDDR06VBMnTlRaWppjpFRpwalU2d9N09SVV16pt956S23btnVLLDNnztR7773ndNvatWu1du3acvc5K0a56t1331VmZqaSk5O1YsUKrVixotx2m82mp556ionTPCQoKEijR4/W6NGjfR0KRD6spDQX9lGjlJycrOsawAeJEwcyfR2C19S9oBWgkxlZbomlIeK1yjrIhbWQD2sJDAjUBe0GSPp1Pt0W7aPq9/v50c2+jsCzsk/UrHhVCZukGEnKrXNXDVJgQKB6tOut25snKcKWpz9ftFtLw/9av4+NesCSl+mVdc899+jIkSP64IMPdOONN6pt27Y6dzBXaGio+vfvr8cff1zbt2/XggUL3FaI8rawsDAtWrRIc+bM0fDhwxUbG6vg4GC1adNGt912m9asWVPpqCoAAAAAAFAzF4V/oQjbKRmGFGE7pU6F83wdUoNn2ZFRZYWEhOi2227TbbfdJqlkTqWMjAydPXtWUVFRioiI8Oj+k5KSlJSUVKc+xo4dW6MRU2X/XgAAAAAA4H5hZqp6RXwiwyi9EstU18J/S5mPSlGsnucplh8Z5UxgYKCaNWumuLg4jxeiAAAAAABAw9T97HTZVH7xMEOF0tJJPorIP9SLkVEAALhbi/aeWcjBnfxpAnMAAGqsdW9fR+A6e550YkfNH9eimxQUVqdde2UC8/rq8AbFF6+QznlabCqWtn8q9R4nxff1TWwNHMUoAIBfqg+rt6UeztInL9R9ctZhY7uqeXxkrR7764osg5nIEwBgLfVtBbcvJ0ob35HM4urbGjap7/3SFS/UebdFdrtW/7K6mo338l8VF0mLJqhYtpLi07mMAGnRBGn8N5KtXl5UZmk8owAAAAAAeNqgJ6SQKFUYhlOBUdJu0OPeiMp/bf1AOrHDeSFKkswi6cR26bsPvBuXn6AYBQAAAACAp4VFS8OflWRW09CURjxX0h6ekZfxy5xQLhQGlzxV0h5uxWV6AAAAAAB4Q487pE0zpJO7SkbenMsIkGK7Shfd4f3Y6mLmMF9HUDMZh6X8DBcamiXtpvWRouM9HJR7BJimFPtnX4dRLYpRAAAAAAB4gy1AuvJV6d3LnW83i0q217c5io7WfY5LS8s+UfJTD9gkKdbXUVSvnv0PBwDAf4RGBCkgsG5v1QGBNoVGMFkpAACWEd9Ph21DVGyWf48vlk3qfhOrt8EvMDIKAACLiowJ1e3P9lN+tr3c/cuSdur08Zxy98XEhWvY2K4V+giNCFJkTKhH4wQAADWzLXi84vLWyqazjvtMBf4ypxTQ8FGMAgDAwiJjQisUk4JCAiq0CwoJUPP4SG+FBQAA6iDfaK6U7JvUN+JDGYYp0zS0M+j36h4V5+vQAK+gGAUAAAAAgJd9l3ONftPoK0XY0pRd3FR7A29Ud18HVVute/s6AtfZ86QTO2r+uBbdpKAw98fjZsVmdas1WgPFKAAAAAAAvKxIwfom8z4NjJyp1Vn3qjgi2Nch1d69y3wdQc18OVHa+I5kFlff1rBJfe+XrnjB83G5QZHdLiUn+zqMalGMAgAAAIAG7sYnekmS7Ha7kpOTNWrUKAUFscCFrx0s6K2DBSWjilr4OBa/MugJ6bsPpfwzkqoaSWRIIVHSoMe9FZnfqNer6RUWFvo6BAAAAAAAUJ+ERf8yWXx1l7SZ0ojnStrDrepNMWrFihV66KGH1K9fPzVr1kxBQUEKCQlRRESE2rdvrxtuuEGvv/660tLSfB0qAAAAAACwsh53lMwDZVRcGEZSyf0tuksX3eHduPyE5YtRa9asUbdu3TRs2DC99dZb2rx5s06fPq2ioiKZpqnc3FwdOnRI8+fP14QJE9SmTRs9/PDDysvL83XoAAAAAADAimwB0pWvSmaR8+1mUcl2m+XLJvWSpZ/V1157TYMHD9auXbtkmqbjx5nS+wsKCvTmm2/q4osv1vHjx70ZLgAAAAAAqC/i+0ndbqw4OsoIkLrfJMX39U1cfsCyE5i/9957evTRRyVJhmFIkjp37qyrrrpK3bt3V7NmzRQcHKysrCzt379fGzdu1KJFi5Sfny9J+uGHHzRixAht3rxZYWHWX34RAAAAANDwZJ3OV362vdx99oKKo3HsBUVKPZxV4f7QiCBFxoR6LD6/N+I5afdCqbBMTgKCfplTCp5iyWLU6dOn9Ze//EVSSSGqXbt2mjZtmq644ooqH5eRkaGnnnpK06ZNk2EY2rVrl1588UU988wz3ggbAAAAAACHrNP5mjNpg4oKi6tte/p4jj55YXOF+wMCbbr92X4UpDwlKk669DHp67+rZEJzo2T1vKg4X0fWoFnyMr3Zs2crPT1dhmGoS5cu2rhxY7WFKEmKjo7Wm2++qbfeestxSd+bb76poqJKrgEFAAAAAMBD8rPtLhWiqlJUWFxhZBXcrP8fpcatSm43biX1e9C38fgBSxajkpOTHbdnzpypZs2a1ejxDzzwgIYPHy5JOnPmjNauXevW+AAAAAAAQAMRFCqNekWKji/5N4hRaJ5myWLUnj17JEnt2rVT//79a9XHHXf8uvxiaX8AAAAAAAAVdB4pPby95F94nCWLUampqY65omqrbdu2jtunTp1yQ1QAAAAAAACoK0tOYB4ZGanTp08rPT291n1kZGQ4boeHh7shKgAAAACAVcybmuLrEKrlbNW82liWtFNBIQG1eqxpmsrIaKT5u75zrFTvbjc+0csj/aLhsmQxqlWrVjp16pR27Nih1NRUNW/evMZ9LF++vFx/AAAAAICG48SBTF+H4DWnj+fUsYcAnczIckssgDtYshg1dOhQbdu2TUVFRXr88cc1e/bsGj1+7969mjlzpiQpICBAgwcP9kCUAOA/5k1NKXPCF6kZi1erRfsovgUDAAAAUGOWnDPqjjvucAwffP/99/Xggw8qPz/fpcempKRo2LBhysvLk2EYGjlypJo0aeLJcAEAAAAAAOAiSxajevTooTvvvFOmaUqS3nnnHSUmJurvf/+7UlJSVFBQUK790aNH9d///lc33XST+vXrp6NHj0qSgoOD9dJLL3k9fgAAAAAAADhnycv0JOntt9/W/v37tWbNGhmGoaNHj+rpp5/W008/LUkKCwtTcHCwsrOzVVT066RwpQWsgIAAzZkzR507d/ZJ/AAAAAAAz2nRPsrXIVTLXlDkhvmepJi48DpOYJ6h6Ohoj01gDtSUZYtRoaGh+uqrr/Too4/qnXfekfRroUmScnNzlZub6/jdMAzH9rZt2+rdd9/VkCFDvBs0AAAAAMAr6sPclamHs/TJC5vr3M+wsV3VPD6yVo+12+1KTk7WqFGDFRQUVOdYAHew5GV6pcLCwjRt2jRt3bpV48aNU2xsbKVtAwIC1LdvX02fPl07d+6kEAUAAAAAAGBBlh0ZVdYFF1yg6dOna/r06Tp06JD27dunjIwMFRQUqHHjxmrevLkuuOAChYaG+jpUAAAAADp3JdYSrMQKAJDqSTGqrLZt26pt27a+DgMAAAAAAAC1UO+KUYAn8Q2etZAPAAAAAGh4LDlnVIcOHdShQwfdfffdte5j/Pjx6tChgzp27OjGyAAAAAAAcE1oRJACAuv2sTsg0KbQCCYeR8NiyZFRBw8elGEY+vnnn2vdx8mTJx39AAAAAADgbZExobr92X7Kz7aXu39Z0k6dPp5T7r6YuHANG9u1Qh+hEUGKjGF+ZDQslixGAQAAAADQEETGhFYoJgWFBFRoFxQSoObxkd4KC/ApS16m5w7FxcWSJJutwf6JAAAAAAAA9U6DrdSkpaVJkiIiInwcCQAAAAAAAEo1yMv0fvrpJ3377bcyDEPx8fG+DgcAAABewCqsAADUDz4vRr3//vuVbjt27FiV28syTVN5eXnat2+fPvnkExUUFMgwDP32t791V6gAAAAAnMg6nV9hgmZ7QVGFdvaCIqUezqpwPxM0A4B/8XkxauzYsU5XvDNNUzt27NBdd91V675tNpvuu+++uoQHAAAAoApZp/M1Z9IGFRUWV9v29PEcffLC5gr3BwTadPuz/ShIAYCfsMScUaZplvup7P6a/ISEhOj//b//px49evjwLwMAAAAatvxsu0uFqKoUFRZXGFkFAGi4fD4y6tJLL60wMmrVqlUyDEPR0dG64IILXOrHZrMpPDxcLVu21MUXX6zrr79esbGxnggZAAAAAAAAteTzYtTKlSsr3GezlQzY6tu3r5KTk70cEQAAAAAAADzFEpfpOVP2cj0AAAAAAAA0DD4fGeVMcXHdrjkHAAAAGoJ5U1M82r9pmsrIaKT5u75zuqiQK5ytmlcby5J2KigkwC19ecqNT/TydQhoIPi/BH9nyWIUAACoHCewQMkKbudOeO2sKGIvKFLq4awK94dGBNWLldtOHMj0wl4CdDKj4nPkbaeP5/g6BACAl1CMAgAAQL2SdTpfcyZtcGkFt9PHc/TJC5sr3B8QaNPtz/arFwUpAAAaGsvOGQUAAAA4k59td6kQVZWiwuIKI6sAAIB3UIwCAAAAAACA13CZHgAAAGBRLdpHebT/kgnMMxQdHV2nCczdMd9TTFy45ScwBwC4B8UoAAAAwKI8vWCB3W5XcnKyRo0arKCgoFr1kXo4y+m8XDU1bGxXNY+PrHM/AADroxgFwBL8ZVUkAKgPJlz7poKDgzVvaoqvQ3HK2ftDbSxL2mn5kTisngkAaIgoRgHwOVZFAgBrad+iqyTpxIFMH0fiWe64tAwAANQcE5gD8DlWRQIAAAAA/0ExCgAAAAAAAF5DMQoAAABArYVGBCkgsG4fKwICbQqNqN0E6gCA+oc5owAAAFDOgRM7FRwcrIsvvtjXoThlLyhyy3xPMXHhlp/AvD6IjAnV7c/2q3C5/LKknRXyFBMXrmFju1bog4VIAMC/1MtiVHZ2ttLT01VQUKDo6Gg1adJEAQGcSADOeHolJNM0lZHRSPN3fSfDMGrVh7+sisSKSADqi1fn/0mtWrXSCx8f9XUoTqUeznK6mEVNDRvbVc3jI90QESJjQisUk5y9JweFBPCcAwDqRzGqoKBAH374oebPn6+NGzcqNTW13PaAgAB1795dAwcO1D333KPu3bv7KFLAeryzElKATmZkeWE/VWNVJAAAAACwPsvPGTVnzhy1bt1a9957rxYuXKiTJ0/KNM1yP4WFhfruu+/05ptv6qKLLtK1116rn3/+2dehAwAAAAAA4ByWLkb9+c9/1p133qlTp05JKrkcqDJli1NffPGFLrzwQu3atctboQIAAAAAAMAFlr1Mb+rUqXrrrbccc9DYbDYNGzZMV111lbp3765mzZopODhYWVlZ2r9/vzZu3KiPP/5YR48elWEYSk1N1fDhw7Vt2zbFxMT4+K8BgPoj63R+hUlonc3rZS8oUurhipdnMgktAAAAgKpYshh19OhRPfvss45CVJ8+fTRr1iz95je/cdq+R48euvHGG/Xiiy/q9ddf15NPPqnCwkL99NNPmjx5sv75z396M3zUE/7ygbtF+yiP9l8ygXmGoqOj6zSBOasiWUPW6XzNmbRBRYXF1bY9fTzH6QTCAYE23f5sv3pxfACon0IjghQQaHPptaoyAYE2hUYEuTEqAADgKksWo5KSkpSXlyfDMNSvXz8tW7ZMYWFh1T4uICBAEyZMUEJCgq677jpJ0rvvvquXX35ZISEhng4b9Yg/feD29ApudrtdycnJGjVqsIKCandSz6pI1pGfba/ThztJKiosVn623fLHBoD6KzImVLc/26/Cl0rLknZW+HIjJi5cw8Z2rdBHfflSCQCAhsiSxajFixc7bv/rX/9yqRBV1ujRo3XTTTfp008/VV5enlatWqURI0a4O0zUY3zgBgCgfouMCa3wHuxsdGxQSABfVAAAYDGWLEYdOHBAhmEoMTFRXbtW/CbLFTfccIM+/fRTR38AAACeMG9qik4cyCx3X4v2UR4fmQoAAFBfWbIYdfr0aUlSXFxcrfs477zzHLfT09PrHBMAAAAA11GQBQBUxpLFqOjoaKWmpurkyZO17iM1NdVxu3Hjxu4ICwDqZN7UFF+HUC1nk/jXxrKknZafTJ4PSQAAAIBvWLIYFR8fr5MnT2rXrl06dOiQ2rZtW+M+Fi5cWK4/dzl06JD++c9/atGiRTpy5IhCQkLUsWNH3XzzzXrwwQfVqFGjWvedlJSku+66y6W2s2fP1tixY2u9L086ub6R5u/6rtYrq3kDH7itxV9WRTr3Mp6GzB2rIwIAAABomCxZjBoxYoRSUlJkmqYefPBBLViwoEaFjQ0bNujf//63JCk4OFiDBw92S1wLFizQHXfcoczMXz9Q5ubmKiUlRSkpKZo5c6YWLVqkhIQEt+yvvjqbEaCTGVm+DsMr+MDtHqyKBAAAAAD+w5LFqDFjxujll19WYWGhFi9erNGjR2vGjBlq2bJltY/973//q3vuuUdFRUUyDEM333yzwsPD6xzT1q1bdcsttygvL08RERGaOHGihgwZory8PH300Uf617/+pT179ujKK69USkqKIiPrtmrLV199VeWcWa1bt65T/4DVsCoSAAAAAPgHSxajOnXqpIcfflgvv/yyDMPQokWLlJiYqJtuukkjR45U9+7d1bRpUwUHBysrK0sHDhzQpk2bNHfuXH377bcyTVNSyVxRU6ZMcUtMDz30kPLy8hQYGKglS5aof//+jm2XXXaZOnXqpMcff1x79uzRq6++qsmTJ9dpf4mJiWrXrl3dggYAAPAj9eHSdAAAYNFilCRNmTJFBw4c0Lx582QYhrKzs5WUlKSkpCSXHt+oUSMtXLiwTivyldq0aZNWr14tSbrnnnvKFaJKTZgwQbNnz9auXbv0xhtv6K9//auCgqw9fw0A72rRPsrXIVTLXlDklstPY+LCLT+fGgAAAADfsGwxymaz6eOPP9Yrr7yip59+Wvn5+TJNU4ZhOEY+VaZPnz5KSkpSly5d3BLL/PnzHbcrm2DcZrPpzjvv1MSJE5WRkaEVK1ZoxIgRbtl/fRMcXaTo6GjLT2DOB254W334xj71cJY+eWFznfsZNrYrl1MCAAAAcMqyxShJMgxDjz32mMaOHauZM2fq888/13fffaezZ89WaBsXF6eBAwfq7rvv1vDhw90ax5o1ayRJ4eHh6tmzZ6XtBg0a5Li9du1avy1GxfbP1ahRgy09MowP3ACA2sg6nV9hsQVnK7TaC4qUerjiYh4stgAAAGDxYlSp5s2ba+LEiZo4caLOnj2rI0eOKCMjQwUFBWrcuLGaN2+u2NhYj+1/165dkqSEhAQFBlb+lJUdiVX6mNq666679MMPPygtLU1RUVFKSEjQsGHDdP/996tVq1Z16hsAANRc1ul8zZm0QUWFxdW2PX08x+mXHgGBNt3+bD8KUgAAwK/Vi2JUWcHBwerYsaPX9pefn6+0tDRJ1a9g16RJE4WHhysnJ0dHjhyp035XrlzpuH3q1CmdOnVKGzdu1KuvvqrXX39d48ePr7aPgoICFRQUOH7PzMyUJNntdtnt9soeViel/Xqqf3cpLCx0Wz9W/1s9zZM5d3ZJrmmafv+cexLHBs5VX17XvSE7I8+lQlRVigqLlZ2Rp9BI617iXfray+utf+AY9z/k3P+Qc//ijXy7o+96V4zytqysX4fYR0REVNu+tBiVnZ1dq/116NBB119/vfr37682bdpIkn788Uf95z//0bx585Sfn68//OEPMgxD9913X5V9TZkyRc8880yF+5csWaJGjRrVKj5XLV261KP919XZMzZJ4XXuZ82aNQpuXLcPJg2FJ3KekdFIUsA592UoOTnZ7ftCCY4NVMbqr+ve4C/HR+kXWQUFBbze+hGOcf9Dzv0POfcvnsx3bm5unfswzOpmA/dzR44cUXx8vCTp97//vd5///0q28fHx+vIkSPq2LGj9u3bV6N9nTlzRlFRUZVO/L1w4UJdf/31stvtatSokfbv36+WLVtW2p+zkVFt2rRxXPrnCXa7XUuXLtXw4cMtPWdU2pFs/felrXXu5/rHe6hZm+qLlA2ZJ3M+/9XvdPJg+TlXYttF6toJF7l1P/hV9ul8ffxciooKa//WEBBo6JaneimCy5AahPryuu4N/vLe0a5dOx0/flxxcXE6ePCgr8OBh3GM+x9y7n/IuX/xRr4zMzPVrFkzRw2jNhgZVY3Q0F8/TDmbOP1cpcWfsLCwGu+rcePGVW6/6qqrNGnSJD311FPKzc3VrFmz9Ne//rXS9iEhIQoJCalwf1BQkMdfhLyxj7qIiA5TQKCtTpdbBATaFBEdZum/05s8kXNnhVnDMHjOPahJiyDd/mz/ChM0L0vaWWEFypi4cA0b27VCH0zQ3DBZ/XXdG6qaN7Km/Vj5uSx97eX11r9wjPsfcu5/yLl/8WS+3dGvz4pRd999t+O2YRiaNWuW0211dW7fNRUZ+etKaa5cepeTU/JhzZVL+mrjvvvu06RJk2SaplatWlVlMQqVi4wJ1e3P9uMDN+BEZExohf/bQSEV57cJCglgNUm4zbypKb4OoVrOVs2rjWVJO50eU1Zx54BJmvJJ9XNTAgAA1JbPilFJSUnlRj2ULRidu62u6lKMCg0NVdOmTXXq1CkdPXq0yrbp6emOYlTpfE/uFhsbq6ZNmyotLU3Hjh3zyD78BR+4AcA6ThzI9HUIXnPulx5W06pJgq9DAAAADZzNlzs3TdPpalllt9X1xx26di0ZFbNv374qV5ravXu34/b555/vln07485CHQAAAAAAgDf5bGTU008/XattvnDJJZdo9erVysnJ0ZYtW9S3b1+n7VatWuW4PWDAAI/EkpqaqrS0NElSXFycR/YBAAAAAADgKRSjXHDttddqypQpkqTZs2c7LUYVFxc7VtqLjo7WkCFDPBLLjBkzHCO+Bg0a5JF9AAAAAAAAeAqr6bmgT58+GjhwoFavXq1Zs2ZpzJgx6t+/f7k2r776qnbt2iVJeuihhyrMLr9y5UpHgWrMmDFKSkoqt/3gwYNKT09Xjx49Ko1j4cKFevbZZyWVrNZ311131fVPAwDAElq0r92ywN5kLyhyy3xPMXHhlp7A/Ntvv/V1CAAAoIGjGOWiN954QwMGDFBeXp5GjBihJ598UkOGDFFeXp4++ugjzZgxQ5KUmJioCRMm1Lj/gwcPasiQIerfv7+uvvpqXXjhhYqNjZUk/fjjj5o3b57mzZvnGBX1yiuvqFWrVu77AwEA8KEbn+jl6xCqlXo4S5+8sLnO/Qwb29XSC2M83PpaX4cAAAAaOEsWo0ovd2vVqpWGDh1aqz5Wrlypw4cPS5LuvPPOOsfUo0cPffzxx7rjjjuUmZmpJ598skKbxMRELVq0SJGRtT/BXL9+vdavX1/p9kaNGukf//iH7rvvvlrvAwAAAAAAwFcsWYwaO3asDMPQ5ZdfXuti1BtvvKEvvvhChmG4pRglSVdffbW2bdumN954Q4sWLdLRo0cVHByshIQE3XTTTfrjH/+oRo0a1arvnj176oMPPtD69euVkpKin376SWlpaSosLFSTJk30m9/8RkOHDtW9997rGDEFAAAAAABQ31iyGOUupZe0uVPbtm312muv6bXXXqvR4wYPHlxlPJGRkbr99tt1++231zVEoMGoD5ftAAAAAABqxubrAAAAAAAAAOA/GmwxKj8/X5IUGhrq40gAAEBDEBoRpIDAup06BQTaFBoRVH1DAACABqzBXqa3a9cuSVKTJk18HAkAAGgIImNCdfuz/ZSfbS93/7KknTp9PKfcfTFx4Ro2tmuFPkIjghQZwxdlAADAvzW4YlRWVpbeeOMNHT58WIZhqFu3br4OCQAANBCRMaEViklBIQEV2gWFBKh5fO1X1wUAAGjIfF6M6tChQ6XbVq1aVeX2skzTVF5entLS0spNFH7NNdfUOUYAAAAAAAC4h8+LUQcPHpRhGBXuN01T+fn5OnTokMt9nbtaXbdu3XTPPffUOUYAAAAAAAC4hyUmMDdNs9xPZfdX91MqNjZWDz/8sFavXq2QkBBf/EkAAAAAAABwwucjo1asWFHud9M0ddlll8kwDPXu3VtTp051qR+bzabw8HC1bNlScXFxnggVAAAAAAAAdeTzYtSgQYOc3m+apmJiYirdDgAAAAAAgPrH58UoZ55++mlJUkJCgo8jAQAAAAAAgDtZuhgFAAAAAACAhsUSE5gDAAAAAADAP1hyZBQAAEB9ceMTvXwdAgAAQL1Sb4pRJ06c0KZNm3Ts2DGdOXNGBQUFLj920qRJHowMAAAAAAAArrJ8Merjjz/Wa6+9ppSUlFr3QTEKAAAAAADAGixbjCosLNQdd9yhTz/9VJJkmmaV7Q3DcNqu9H4AAAAAAAD4nmWLUQ899JA++eQTx+/x8fHq06eP1q1bp+PHj8swDN15553KysrSsWPH9N1336mgoMBRfBo1apSaNWvmq/ABAAAAAADghCWLUTt37tQ777wjSbLZbHrttdf05z//WZI0cuRIHT9+XJI0e/Zsx2Py8/M1d+5cTZo0yVGc+uSTT9S/f3/v/wEAAAAAAABwyubrAJyZPXu2TNOUYRh65JFHHIWoqoSGhuquu+7S9u3b1a9fPx07dkxXXXWVDh8+7IWIAQAAAAAA4ApLFqO++eYbSSXzPU2YMKFGj42Ojtbnn3+umJgYZWRk6P777/dEiAAAAAAAAKgFSxajDh06JMMw1KlTJ7Vs2bLctrITktvtdqePb968ucaNGyfTNLVkyRL99NNPHo0XAAAAAAAArrHknFHp6emSpLi4uArbQkJCHLezs7PVpEkTp31ccsklmjp1qoqLi7Vu3TrdcMMNngkWDcqNT/TydQgAAAAAADRolhwZFRwcLEkyTbPCtqioKMftY8eOVdpH48aNXWoHAAAAAAAA77FkMapFixaSfh0hVVa7du0ct7/99ttK+zhy5Ijjdl5envuCAwAAAAAAQK1ZshjVtWtXmaapvXv3VhgddfHFFztuf/zxx5X2MWfOHMft8847z/1BAgAAAAAAoMYsWYwaMGCApJIRTd999125bSNGjFBkZKQk6csvv9Q//vGPcttN09Rzzz2n5ORkx32XXnqpZwMGAAAAAACASyw5gfmIESM0ceJESdL8+fPVo0cPx7awsDA9+OCDevHFF2UYhh599FFNmzZNPXv2lCRt3LjRcYmeYRi6+uqry13aBwCoudLJ/e12u5KTkzVq1CgFBQX5OCoAAAAA9ZElR0b16NFDCQkJMk1TM2fOVGFhYbntkyZNUt++fR2X8B04cEDz5s3TvHnzys0V1aZNG02fPt2rsQMAAAAAAKBylixGSb+OcNq0aZMMwyi3LTQ0VEuXLtV9990nm80m0zQr/FxzzTXasGGDYzJ0AAAAAAAA+J4lL9OTpCZNmqhJkyaVbo+IiNA777yjF154QV9//bUOHz4su92u8847T5deeimX5gEAAAAAAFiQZYtRroqJidGNN97o6zAAAAAAAADgAstepucuxcXFvg4BAAAAAAAAv2iwxaiioiK9++676tKli69DAQAAAAAAwC/q/WV657Lb7Xr33Xc1depUHTp0yNfhAAAAAAAAoIwGU4wqKCjQjBkz9NJLL+n48eOSJNM0K6zEBwAAAAAAAN+xVDHqq6++0tdff60DBw7ozJkzioyMVLdu3XT99dfrggsucPqYwsJCvf3225oyZYpOnDjhKECZpilJuvjii735JwAAAAAAAKAKlihGbdmyRXfddZe+//77Cts+++wzPffcc7rttts0Y8YMhYWFObZ99dVXeuCBB3Tw4MFyo6BM01Tfvn311FNPadSoUV77OwAAAAAAAFA1nxejUlJSdNlllyknJ6fSy+pM09SHH36o1NRUffnll5Kkxx9/XK+++mqFdpdeeqn+9re/adiwYV6JHwAAAAAAAK7zaTGquLhYd955p7Kzs8uNagoPD1d0dLTS09OVm5vruH/p0qWaM2eOdu3apVdeeaXc5XjDhg3TU089pYEDB/rs7wEAAAAAAEDVbL7c+eLFi7V7925HUenqq6/Wt99+q6ysLB05ckTZ2dnauHGjrrjiCsdjnnvuOb388suSSgpUF1xwgVasWKElS5ZQiAIAAAAAALA4nxaj5s+f77h944036vPPP9dFF11Urk3v3r2VnJysa6+9VqZpau/evbLb7TIMQ+PGjVNKSooGDRrk3cABAAAAAABQKz4tRm3ZssVx+6WXXqqy7SuvvOK4bRiGLrnkEk2fPl2BgT6f9goAAAAAAAAu8mkx6ujRozIMQwkJCWrXrl2VbTt06KBOnTo55oh69NFHvRAhAAAAAAAA3MmnxagzZ85Iklq3bu1S+7Ltzr2cDwAAAAAAANbn02KU3W6XJIWEhLjUPjg42HG7VatWHokJAAAAAAAAnuPTYlRd2Gz1NnQAAAAAAAC/RUUHAAAAAAAAXkMxCgAAAAAAAF4T6OsAJGnTpk267LLLqm23bds2x21X2kuSYRhavnx5rWMDAAAAAACA+1iiGJWenq5Vq1a51NYwDElyqb1pmo72AAAAAAAA8D2fF6NM0/R1CAAAAAAAAPASnxajxowZ48vdAwAAAAAAwMt8WoyaPXu2L3cPAAAAAAAAL2M1PQAAAAAAAHgNxSgAAAAAAAB4DcUoAAAAAAAAeA3FKAAAAAAAAHgNxSgAAAAAAAB4DcUoAAAAAAAAeA3FKAAAAAAAAHgNxSgAAAAAAAB4DcUoAAAAAAAAeA3FKAAAAAAAAHgNxSgAAAAAAAB4DcUoAAAAAAAAeA3FKAAAAAAAAHgNxSgAAAAAAAB4DcUoAAAAAAAAeA3FKAAAAAAAAHgNxSgAAAAAAAB4DcWoGjp06JAmTJigLl26KDw8XDExMerdu7defvll5ebmum0/ixcv1nXXXafWrVsrJCRErVu31nXXXafFixe7bR8AAAAAAADeFujrAOqTBQsW6I477lBmZqbjvtzcXKWkpCglJUUzZ87UokWLlJCQUOt9FBcX67777tOsWbPK3X/s2DEdO3ZM8+fP17333qvp06fLZqOWCAAAAAAA6heqGS7aunWrbrnlFmVmZioiIkLPP/+81q1bp+XLl2vcuHGSpD179ujKK69UVlZWrffz17/+1VGI6tGjh+bOnatNmzZp7ty56tGjhyRp5syZ+tvf/lb3PwoAAAAAAMDLGBnlooceekh5eXkKDAzUkiVL1L9/f8e2yy67TJ06ddLjjz+uPXv26NVXX9XkyZNrvI89e/bolVdekST16tVL33zzjcLCwiRJvXv31jXXXKNBgwYpJSVFL7/8su6+++46jcICAAAAAADwNkZGuWDTpk1avXq1JOmee+4pV4gqNWHCBJ1//vmSpDfeeEN2u73G+3n99ddVWFgoSXrzzTcdhahSjRo10ptvvilJKiws1D/+8Y8a7wMAAAAAAMCXKEa5YP78+Y7bd911l9M2NptNd955pyQpIyNDK1asqNE+TNPU559/Lknq0qWL+vXr57Rdv3791LlzZ0nS559/LtM0a7QfAAAAAAAAX6IY5YI1a9ZIksLDw9WzZ89K2w0aNMhxe+3atTXax4EDB3T8+PEK/VS1n2PHjungwYM12g8AAAAAAIAvUYxywa5duyRJCQkJCgysfJqtLl26VHiMq3bu3Om0H3fvBwAAAAAAwJeYwLwa+fn5SktLkyS1bt26yrZNmjRReHi4cnJydOTIkRrt5+jRo47b1e2nTZs2jttV7aegoEAFBQWO38+cOSNJOn36dK3mtHKF3W5Xbm6uTp06paCgII/sA9ZCzv0L+fY/5Nz/FBUVOf49deqUj6OBp3GM+x9y7n/IuX/xRr6zsrIkqU7TBlGMqkbpkyxJERER1bYvLUZlZ2d7bD/h4eGO21XtZ8qUKXrmmWcq3N++ffsaxQYAAPzPzz//rGbNmvk6DAAAYFFZWVlq3LhxrR5LMaoa+fn5jtvBwcHVtg8JCZEk5eXleWw/pfuobj8TJ07UX/7yF8fvxcXFOn36tJo2bSrDMGoUn6syMzPVpk0bHTlyRFFRUR7ZB6yFnPsX8u1/yLn/Ief+hXz7H3Luf8i5f/FGvk3TVFZWluLi4mrdB8WoaoSGhjpunz17ttr2pZfFhYWFeWw/ZS+9q2o/ISEh5QpXkhQdHV2juGorKiqKFzo/Q879C/n2P+Tc/5Bz/0K+/Q859z/k3L94Ot+1HRFVignMqxEZGem47cqldzk5OZJcu6Svtvsp3Udt9gMAAAAAAOBLFKOqERoaqqZNm0oqP8m4M+np6Y5CUdlJxl1RdtLy6vZTdtLymu4HAAAAAADAlyhGuaBr166SpH379qmwsLDSdrt373bcPv/882u1j3P7cfd+PC0kJERPP/10hcsD0XCRc/9Cvv0POfc/5Ny/kG//Q879Dzn3L/Ul34ZZl7X4/MSTTz6pKVOmSJI2bNigvn37Om334osvauLEiZKkr776SiNGjHB5H6ZpqnXr1jp+/Li6dOmiXbt2Vdr2/PPP1+7du9WqVSsdOXLEY5ORAwAAAAAAuBsjo1xw7bXXOm7Pnj3baZvi4mK9//77kkomCR8yZEiN9mEYhkaPHi2pZOTThg0bnLbbsGGDY2TU6NGjKUQBAAAAAIB6hWKUC/r06aOBAwdKkmbNmqX169dXaPPqq686RjM99NBDCgoKKrd95cqVMgxDhmFo7NixTvfz8MMPKyAgQJL0pz/9SXl5eeW25+Xl6U9/+pMkKTAwUA8//HBd/iwAAAAAAACvoxjlojfeeENhYWEqLCzUiBEjNGXKFG3YsEErVqzQ+PHj9fjjj0uSEhMTNWHChFrtIzExUY899pgkKSUlRQMGDNDHH3+slJQUffzxxxowYIBSUlIkSY899pg6derknj8OAAAAAADAS5gzqgYWLFigO+64Q5mZmU63JyYmatGiRUpISKiwbeXKlY5L98aMGaOkpCSnfRQXF2vcuHF69913K43jnnvu0YwZM2SzUUsEAAAAAAD1C9WMGrj66qu1bds2PfLII0pMTFSjRo0UHR2tXr16aerUqdq6davTQlRN2Gw2zZo1S4sWLdLo0aMVFxen4OBgxcXFafTo0UpOTtbMmTMpRAEAAAAAgHqJikYNtW3bVq+99pp++OEH5eTkKD09XZs3b9bjjz+uRo0aVfq4wYMHyzRNmaZZ6aioskaNGqX58+fr2LFjKigo0LFjxzR//nyNHDnSjX9NRdnZ2frmm2/0yiuv6Oabb1b79u0dc121a9fOI/tct26d7rjjDrVt21ahoaFq2bKlLr/8cs2dO7dG/cydO1cjRoxQy5YtFRoaqrZt2+qOO+5wOscXKsrNzdVLL72k3r17KyYmRuHh4erSpYsmTJigQ4cO1bn/du3aOf4vufpz8ODBCv1MnjzZ5cevXLmyznE3ZJ7O+cGDB13OVWVz6Z2L47z2PJ3v4uJiffPNN3ryySc1ePBgtWzZUsHBwYqKilK3bt30wAMPaNu2bdX2wzFetUOHDmnChAnq0qWLwsPDFRMTo969e+vll19Wbm6u2/azePFiXXfddWrdurVCQkLUunVrXXfddVq8eLHLfRQWFuqdd97RwIED1bx5c4WFhaljx44aP368vv/+e7fF2tB5Mue5ubn673//q/vvv1+9e/dWkyZNFBQUpKZNm6p///6aPHmyfv7552r7GTx4sMvHLarnyZwnJSW5nCtXPrN4+r3FH3gq3zU5D6vu8x7HeN2dPHlSCxcu1KRJkzRy5Eg1a9asxufBNeWO82aPHuMmUMbgwYNNSU5/2rZt6/b9Pf3006bNZqt0n1deeaWZl5dXZR+5ubnmqFGjKu3DZrOZkydPdnvsDcnevXvNTp06VfocRkVFmQsWLKjTPtq2bVtp/85+Gjdu7DT3Tz/9tMt9rFixok4xN2TeyPmBAwdcztWYMWOq7IvjvG68ke82bdpUm2ebzWY+/vjjZnFxcaX9cIxX7osvvjCjoqIqfT4SExPNvXv31mkfRUVF5j333FPl837vvfeaRUVFVfaTmppq9u7du9I+QkJCzH/96191itUfeDLn//vf/8yIiIhqj7OoqCjzo48+qrKvQYMGuXzcomqePs5nz57tcq5mz55dZV/eeG9p6DyZ75qch5X+jBgxwmlfHON1V9VzVt15cE2567zZ08c4/1tQTtkXmpiYGHPEiBGOExV3F6Peeecdx746duxozpo1y9y0aZM5f/58c8iQIY5tt956a5X9/O53v3O0HTJkiDl//nxz06ZN5qxZs8yOHTs6tk2fPt2t8TcUmZmZZmJiouN5GjdunLl8+XJz3bp15vPPP+/If6NGjcytW7fWej8//PCDuX379ip//vGPf5SLw5myH1Sr6y87O7vW8TZk3sp52ZOgv//971Xm6ujRo1X2xXFee97Kd0BAgCnJTEhIMJ944gnziy++MFNSUszVq1ebzz77rNmkSRNHDBMnTqy0H45x57799lszLCzMlGRGRESYzz//vLlu3Tpz+fLl5rhx48p9cMnMzKz1fv7v//7P0VePHj3MuXPnmps2bTLnzp1r9ujRw6UcFhYWmpdccomj7fXXX28uXrzY3Lhxo/nPf/7TjI2NdZwMJycn1zrWhs7TOV+9erWjjwEDBphTpkwxly5dan777bfmV199ZY4fP97xhWFAQECVuSo9f+zVq1e1xy0q543jvGwx6quvvqoyV+np6ZX24633lobM0/k+e/Zstcfj9u3bzdtuu82xrzlz5jjti2O87soWceLj480RI0Z4rBjljvNmbxzjFKNQzvTp080PP/ywXAW+dESLO4tRp06dMhs3buw4GFNTU8ttLywsNK+++mrHf/7Kvv1evny5o83VV19tFhYWltuemppqxsfHm5LM6Oho8/Tp0277GxqKp556yvEcvvTSSxW2r1271gwMDDQlmYMGDfJoLDfffLMjltWrVzttU/aDKmrHWzkvW4yq7tvVqnCc14238t2/f3/zyy+/rHTU0759+8zmzZubkszAwEBz//79TttxjDs3cOBAx3O3bt26Cttfeuklx/P29NNP12ofP/zwg+P/Qq9evczc3Nxy23NycsxevXo54qjs2/pZs2Y5YnnggQcqbN+7d69jJEBCQoJpt9trFW9D5+mcr1271rz55pvN77//vtI28+fPNw3DcHxxWNnxXfpB1dPnCQ2dN47zssWoAwcO1DpWK50/1lfeyHd1CgsLzbi4OFOSGRkZWeF1vxTHeN1NmjTJXLBggfnzzz+bpln+PNmdxSh3nTd74xjnTA/V8kQxaurUqY7/3HPnznXa5siRI45v2keNGuW0zciRIx0v4keOHHHaZu7cuVUeSP7s7NmzjqLg+eefX+llF+PHj3c8h5s2bfJILBkZGWZoaKgpyezQoUOl7figWjfezLm7ilEc57VnpWPcNE3zzTffdOzn1VdfddqGY7yijRs3Op6T8ePHO21TVFRknn/++Y6Ty7Nnz9Z4P/fff79jP+vXr3faZv369VUWmkzTdMQRExNj5uTkOG0zZcoURz+ffPJJjWNt6LyVc1fccMMNjli2bNnitA0fVOvOWzl3RzHKau8t9ZFVjvEvv/zSEcddd91VaTuOcffzVDHKHefN3jrGmcAcPjF//nxJUlRUlK6//nqnbVq3bq1hw4ZJkpYvX66srKxy27OysrR8+XJJ0rBhw9S6dWun/Vx//fWKioqSJH322WfuCL/BWLFihc6cOSNJGjNmTKWrNJadVM9Tz+Enn3yi/Px8SdKdd97pkX3AWjl3Bcd53Vgt30OGDHHc3r9/v8f209CUvmdK0l133eW0jc1mc7x2ZmRkaMWKFTXah2ma+vzzzyVJXbp0Ub9+/Zy269evnzp37ixJ+vzzz2WaZrnte/bs0a5duyRJN998c6WLu1jlNcaqvJFzV3HceoeVcl4dq7231EdWyff777/vuD1mzBi39w/vctd5s7eOcYpR8LqzZ89q06ZNkqT+/fsrODi40raDBg2SJBUUFCglJaXcts2bN+vs2bPl2jkTHBzsOKnevHmz7HZ7neJvSNasWeO4XdVz2KtXL8cHirVr13okltI3Q8Mw9Pvf/94j+4C1cu4KjvO6sVq+CwoKHLcDAgI8tp+GpjSP4eHh6tmzZ6Xtyua4pnk8cOCAjh8/XqGfqvZz7NixCqueuvp/rmXLlkpMTKxVrP7AGzl3Fcetd1gp59Wx2ntLfWSFfGdlZTmKYu3atdOll17q1v7hfe46b/bWMU4xCl63Z88eFRUVSSr59rUqZbeXftNaaufOnU7bVdVPYWGh9u7dW6N4GzJXn8PAwEAlJCRIqpgHdzhw4IDjBeySSy5Rhw4dXHrciBEjFBsbq+DgYMXGxmrw4MF68cUXlZ6e7vYYGwpf5fzNN99UQkKCQkND1bhxY/3mN7/RH/7wB3377bduibfsdo7zX1nlGC+1atUqx+3zzz+/2vYc4yVKc5KQkKDAwMBK21X1nlmd2hxrzvZTm36OHDminJwcl2P1B97Iuatqctzu3r1bffv2VXR0tEJDQ9W6dWuNHj1a77//Pl8SVMMXOb/rrrsUFxen4OBgNWvWTP369dPf/vY3HTt2rMrHWe29pT6ywjE+b9485ebmSpJ+//vfyzCMah/DMW5t7jpv9tYxTjEKXnf06FHH7cqGDpZq06aN4/aRI0c80o8/K30Ow8PDFR0dXWXb0ucwNTW13Lek7vD+++87LvWoySV6S5cuVWpqqux2u1JTU7Vq1SpNnDhRHTp0cFxugvJ8lfNvv/1W+/fvV0FBgTIzM7Vz505Nnz5dPXv21B/+8IdK++c4rxurHOOSlJubq9dff12SFBISotGjR1f7GI5xKT8/X2lpaZKqPwaaNGmi8PBwSTU/Bnz53myaZrnH+Ttv5dwV//vf/7Ro0SJJUvfu3astRp04cUKbNm3SmTNnVFBQoGPHjumLL77QmDFjdNFFF1GQqISvcr5y5Ur99NNPstvtOnXqlDZu3Kjnn39eCQkJmj59eqWPs9J7S31klWO87CV6rp5/c4xbm7vfyz19jFdehgU8pOzcTxEREVW2LX3xlaTs7GyP9OPPSp/D6p4/qeJzGBIS4rY4/v3vf0uSwsLCdPPNN1fbvnv37rr22mvVp08fxcXFyW6364cfftCcOXO0ZMkSZWRk6IYbbtCCBQs0cuRIt8XZEHg759HR0bruuus0ePBgderUSaGhofrpp5+0ZMkSzZo1S9nZ2Zo+fbqysrI0Z86cSuN1JWaO84qscoxL0hNPPKHDhw9Lkh588EHFxcVV2pZj/Fc1OQakkjzm5OTU+Bjgvdk6vJXz6hQUFOjee+91jGZ//vnnK21rs9k0dOhQjRo1ShdeeKGaNm2qrKwsffvtt5o+fbp27dqlnTt3asiQIdq0aZPi4+PdGmt95+2cd+jQQddff7369+/v+CD5448/6j//+Y/mzZun/Px8/eEPf5BhGLrvvvsqjdcK7y31kRWO8cOHDztGPf72t791jG6pDMd4/eDu93JPH+MUo+B1pZNUS6pyvihJ5f4z5+XleaQff1b6HFb3/Emeew7XrVvnmBB19OjRjsn0KvPwww9r8uTJFe7v27ev7rzzTk2fPl1/+MMfVFRUpHvvvVf79+9XaGio2+Kt77yZ87i4OB07dqzCBMY9evTQqFGj9OCDD2rYsGE6fPiwPvzwQ91yyy265pprnMbrSswc5xVZ4RiXpDlz5uitt96SVHKZz9///vdK23KMl1eTY0D6NY81zSHvzdbhrZxX549//KNjvs4xY8bo6quvrrTtf//7X6ffng8cOFAPPPCAxo0bp/fee08nTpzQww8/rP/+979ujbW+82bOr7vuOo0ZM6bCJVm9e/fWLbfcooULF+r666+X3W7XI488omuuuUYtW7Z0Gq+v31vqKysc4x988EGNrkrgGK8f3P1e7uljnMv06iHDMOr8k5SU5LP4y35oKJ1grTJlh/qFhYV5pJ/6wFM5L30Oq3v+JM89hzVdxaO6oaLjx4/XPffcI0k6fvy4/vOf/9QpPl9pCDkPDg6udCUtSerUqZM++OADx+9vvvlmhTb+cpw3hHxXZuXKlY5jMiYmRv/5z3+q7N9fjnFX1eQYkH7NY01zyHuzdXgr51WZMmWKZs6cKamkSDFt2rQq21d13AYFBWnmzJmOVRg/++yzauck8jfezHnjxo2rnBvoqquu0qRJkySVXF49a9asCm2s8N5Sn1nhGC+9KiEkJES33HJLte05xusHd7+Xe/oYpxgFr4uMjHTcrm64adkJTc8dJuiufvxZ6XPoyrBfTzyHBQUF+uSTTyRJ5513noYPH+6WfsePH++4XXbiVfg+5+caOHCgunbtKqlk5Y7i4uJy2znO68bX+U5JSdE111yjgoICRUREKDk52aWJy6vjT8d4TY4B6dc81jSHvDdbh7dyXpnp06frySeflFQycW1ycnK5yzBqIzAw0FFElhr+cVtTvs75ue677z5HwcpZrnz93lLf+TrfmzZt0u7duyVJ11xzTbVfArmCY9wa3P1e7uljnMv06iF3TAx33nnnuSGS2ik7mVp1E5aWnUyt7CRrzvrp1atXrfqpDzyV89atW2vjxo3KyclRRkZGlW9Gpc9h8+bN3Xa9/4IFCxyrYt12221uWzK6tLghqd5+M9NQc+5M165dtXPnTuXn5+vUqVNq3rx5uXhLNeTjvCHm+/vvv9cVV1yhrKwshYSEaP78+erbt2+d+5UaxjHuqtDQUDVt2lSnTp2q9j0zPT3dcVJY02PAU+/NzZo1q7YfwzCqnWjVn3gr587MnTtXDzzwgCSpbdu2Wrp0aZU5rAl/Om5rypc5dyY2NlZNmzZVWlqa01xZ8VyiPvF1vmszcbkrOMZ9z13nzd46xilG1UPVLdNodYmJiQoICFBRUZGjKl+ZstvP/Ta97Aueq/0EBgaqU6dONQ3Z5zyV865duzoucdm9e7f69evntF1hYaFjXid3jGooVdNL9FzlytK0VtdQc+5MVfnyl+O8oeV7//79Gj58uE6dOqXAwEB9/PHHGjp0aJ37LdUQjvGa6Nq1q1avXq19+/apsLCw0mXAq3rPdGUfzvqp6X7O7eeiiy6qtp82bdrUeeRNQ+ONnJ/riy++0J133qni4mKdd955Wr58uVuLhP523NaUL3Jelerem612LlHf+CrfdrtdH330kaSSouMVV1xR5z5LcYz7nrvOm711jHOZHrwuODhYffr0kSStX7++ymtRS4d4hoSEVKjs9u7d2zGpWlVDQc+ePasNGzY4HhMUFFSn+BuSSy65xHG7qucwJSXF8a3MgAED3LLv1NRUffnll5Kkiy66SN27d3dLv5K0c+dOx+2qVuzyR77MeWVK8xUSEqKmTZuW28ZxXje+yPfRo0c1bNgw/fTTT7LZbHrvvfc0evToOvV5Ln87xkvzmJOToy1btlTarmyOa5rH9u3bO57L6i6v+OabbyRJrVq1Urt27ZzGWl0/P//8s/bs2VOrWP2BN3Je1vLly3XzzTersLBQTZs21dKlS9WxY8da9+eMvx23NeXtnFclNTVVaWlpkpznyornEvWNr/K9aNEinTp1SlLJVQmVFcFqg2Pc99x13uy1Y9wEqtG2bVtTktm2bVu39Tl16lRTkinJnDt3rtM2R44cMQMCAkxJ5qhRo5y2GTlypCnJDAwMNI8cOeK0zdy5cx37eumll9z2NzQEBQUFZuPGjU1J5vnnn28WFxc7bTd+/HjHc7hp0ya37PuNN95w9PmPf/zDLX2Wuvfeex19//vf/3Zr3/WdL3PuzJo1axz7GTp0qNM2HOe15+18nzhxwuzcubOjrxkzZtS6r6r42zG+ceNGx987fvx4p22KiorM888/35RkRkdHm2fPnq3xfu6//37HftavX++0zfr16x1tHnjgAadtSuOIiYkxc3JynLaZMmWKo59PPvmkxrE2dN7KuWma5tq1a83w8HBTktm4cWMzJSWlLqE7ZbfbHbFKMg8fPuz2fdR33sx5df7+9787YnnuuecqbLfauUR95Kt8X3fddY79bt26tc79leIYr7kDBw44nq8xY8a4rV93nDd76xinGIVq1bQYVfbAGjRokNM2p06dcvwHb9u2rZmWllZue2FhoXn11Vc7+lmxYoXTfpYvX+5oc80115iFhYXltqempprx8fGOF/HTp0+79Df4k6eeeqrKF6N169aZgYGBVebTNE1HH67+P+nZs6fjhfLEiRMuPWbbtm3m3r17q2wzffp0RywtW7Y0s7OzXerbn3gr55999lmlb16maZp79+51HJ+SzP/85z9O23Gc14238p2enm5edNFFdSoyc4xXbuDAgY7XzHXr1lXY/tJLLzmel6effrrC9hUrVlR70vvDDz84vgTq1auXmZubW257bm6u2atXL0cce/bscdrPrFmzHPt68MEHK2zft2+fGRUVZUoyExISTLvdXv0T4Ie8kfOtW7ea0dHRpiQzPDzcXLNmTY3j/Prrr8309PRKt589e9YcM2aMI5arr766xvvwF57O+YEDB8xvv/22yhgWLFhgBgcHm5LMsLAw8+jRo07bueu9xZ954xgv69SpU47cdu/e3eU4OcY9ozbFqNmzZ1f5f8I03Xfe7I1jnGIUytm7d685e/bscj9NmzY1JZlNmzatsO2nn36q0IcrxSjTNM133nnH0a5jx47mu+++a27evNn8/PPPzSFDhji23XrrrVXG/Lvf/c7RdsiQIebnn39ubt682Xz33XfNjh07OrZNnz69rk9Pg5SZmWkmJiY6nqf77rvP/Prrr83169ebL7zwghkREeE4IanqG5SaFKO+//57R/urrrrK5Vhnz55tBgQEmMOGDTNfffVVc8mSJeaWLVvMjRs3mu+99545YsQIR78BAQHmF1984XLf/sRbOS/9oPn444+b8+bNMzds2GBu3brVTE5ONh966CHHfiSZN998c5Uxc5zXnjfynZ+fb/72t791tLn99tvN7du3V/nz448/VuiHY7xy3377rRkWFmZKMiMiIswXXnjBXL9+vfn111+b9913n+N5SUxMNDMzMys83tUPLf/3f//naNejRw/zo48+Mjdv3mx+9NFHZo8ePRzbJk6cWGkfhYWF5oABAxxtb7jhBvPLL780N27caL755ptmbGysKcm02WxmcnKyO56eBsnTOd+3b58jF6UF5OqOW2dfHo0ZM8aMiIgwb7vtNnPGjBnmqlWrzK1bt5qrV682X3/9dbNr166OfcTGxjo99lHC0zkv3d6/f3/zhRdeMBctWmRu3rzZ3Lx5s/nxxx+bN910k2kYhqOPadOmVRqru95b/Jm3XtdLTZs2zdH+lVdecTlOjnH3WL16dbnP0S+//LLjeRswYECFz9nOuFKMMk33nDd74xinGIVyyv4Hd+XH2YglV4tRpmmakyZNKvemd+7PqFGjzLy8vCr7yM3NNUeNGlVpHzabrcqDFSVFyE6dOlX6HEZFRZkLFiyoso+aFKOeeOIJR/uaXJ7h6v/Ppk2bmvPnz3e5X3/kjZy7+jpy//33m/n5+VXui+O8bjyd77Kv+67+OHt/4Biv2hdffOEYUeTsJzExsdKRZa5+aCkqKjLvvvvuKp//e+65xywqKqoy1tTUVLN3796V9hESEmL+61//qsvT4Rc8mfOanvNJzj/8lB0RUdVP9+7dze+//97Nz1DD48mcl91e1U+jRo1c+nLHHe8t/s4br+ul+vbta0olX+Y4G1BQGY5x93D1eSz9ccbVYpS7zps9fYxTjEI53i5GmWbJXAW33Xab2aZNGzM4ONiMjY01hw8fbn744Yc1in3OnDnm8OHDzdjYWDM4ONhs06aNedtttzkd9oqKsrOzzalTp5q9evUyo6OjzUaNGpmdO3c2H3nkEfPgwYPVPr4059UVo4qKiszWrVubUsnQ0OqKEGWdOHHCnDVrlnnvvfeaPXv2NFu3bm2GhYWZoaGhZlxcnDly5EjzjTfeMM+cOeNyn/7M0zn/4osvzIkTJ5qXXXaZ2bFjR7Nx48ZmYGCgGRMTY/bq1ct85JFHzO3bt9coZo7z2vNkvt1VjOIYr97BgwfNRx55xExMTDQbNWpkRkdHm7169TKnTp1a6fxMplnzDy2LFi0yR48ebcbFxZnBwcFmXFycOXr06BqNZLLb7eb/+3//z7zkkkvMpk2bmqGhoWaHDh3McePGmTt27HC5H3/nqZy7qxi1c+dO8x//+Id58803m926dTNbtGhhBgUFmREREWbHjh3NW265xfz0008rXCqCynkq55mZmeYHH3xgPvjgg2bfvn3N+Ph4s1GjRmZwcLDZokUL87LLLjOff/55l6dPMM26v7fAO6/re/bscbS94oorahQfx7h7eLMYVcod582ePMYN0zRNAQAAAAAAAF5g83UAAAAAAAAA8B8UowAAAAAAAOA1FKMAAAAAAADgNRSjAAAAAAAA4DUUowAAAAAAAOA1FKMAAAAAAADgNRSjAAAAAAAA4DUUowAAAAAAAOA1FKMAAAAAAADgNRSjAAAAAAAA4DUUowAAAAAAAOA1FKMAAAAAAADgNRSjAAAAAMDLBg8eLMMwNHnyZF+H4hHt2rWTYRhauXJluftL/+6kpCSfxAXAGihGAQAAAAAAwGsoRgEAAAAAAMBrKEYBAAAAAADAayhGAQAAAAAAwGsoRgEAAACAi7p06SLDMPTxxx9X2qZZs2YyDEPLli1zqc/8/Hw9/fTT6tKli8LCwhQbG6tbb71Ve/bsqfQxhmHIMAwdPHiwxm3KTp5eVFSk119/XRdeeKEaNWqkmJgYXXXVVUpJSakyZtM0NX36dPXq1Uvh4eFq2rSphg0bpi+//NKlv7kqe/fu1f3336/ExEQ1atRIkZGRuuiii/TMM8/ozJkzde4fgO8F+joAAAAAAKgPcnJytHfvXklSjx49nLY5cuSITp06JUm66KKLqu2zoKBAQ4YM0YYNGxQcHKzQ0FClpqbqo48+0hdffKHFixfr0ksvddvfUFZhYaGuvPJKffXVVwoKClJISIjS09O1aNEiLV++XF9//bX69+9f4XFFRUW69dZb9emnn0qSAgICFBwc7HjMG2+8UeuYZs2apfvvv192u12S1KhRIxUUFOh///uf/ve//+m9997T0qVL1bFjx1rvA4DvMTIKAAAAAFywbds2FRcXKyIiQgkJCU7bfPfdd5KkVq1aqVmzZtX2+fbbb2vHjh3697//rezsbJ05c0ZbtmzRBRdcoNzcXN18881KT09355/hMG3aNG3evFkff/yxsrOzlZWVpf/973/q1q2b8vPz9dBDDzl93Msvv6xPP/1UhmHoueeeU3p6utLT03Xs2DH97ne/04QJE5SamlrjeJKTkzVu3DgFBQXpueee008//aScnBzl5uZq7dq16tWrlw4cOKDrr79excXFdf3zAfgQxSgAAAAAcEFpoemCCy6Qzeb8o1RpG1dGRUnSmTNn9K9//Ut33HGHgoKCJEkXX3yxvvrqKzVu3FgnTpzQtGnT6hq6UxkZGfr888918803Kzg4WFLJ35aUlCRJ2rx5sw4fPlzuMbm5uZoyZYok6YknntDf/vY3RUZGSpLi4uL0wQcfaODAgcrNza1RLEVFRfrTn/4k0zQ1Z84c/e1vf1PLli0lSYGBgfrtb3+rr776Suedd562bdum+fPn1+EvB+BrFKMAAAAAwAWuFJq2bt1abZuy2rVrp9/97ncV7m/ZsqXuueceSdK8efNqFKerBg4cqEsuuaTC/T179lTr1q0lSTt27Ci3bcmSJcrMzFRQUJAee+yxCo+12Wx68sknaxzLqlWr9OOPPyoxMVHXXnut0zYxMTEaOXKkIw4A9RfFKABAg7Fy5UrHZK3t2rVzS5/t2rVz9Lly5Uq39OkPXM1F6SS6hmE4volvCPz97/c0njf/tHbtWkfeJ0+eXOPHHzt2TFOmTFG/fv3UokULNWrUSF26dNG9996rbdu2udRHaaGpsvmipJqPjBo0aFC123bs2KGzZ8+61F9N9O7du9JtrVq1kqQKlwhu2bJFktS9e3fFxMQ4fewll1yiwMCaTU+8bt06SdKhQ4fUsmXLSn9KJ44/d8SWJGVlZal58+YyDMNpkc0T6vr/Etbgi/87/o5iFPCLsWPHOt5InP0EBwerefPm6tGjh+69914tXLhQRUVFvg4bAACgwSsuLtaf//xnSSUr1U2YMKFGj3311VeVkJCgJ598Uhs3btTJkyeVl5enH374QbNmzdLFF1+smTNnVtlPUVGRY5RQZYWmzMxMx8p1rhaj4uLiKt1WWhAqKiryyLxRpZfXORMaGir9//bOPLqG+/3j75t9FYkliEojktYWe5VERGxFia2UWopu6Pm1trboF9VvxVFO0UXtGntR6msJqrGWohqKkpCoPbYkkiCS3Of3R3o/vZPcZebeO7k3+rzOmXPm3nk+z3w+M+/5PDPPzHwGEAOJ69CNBaWrmyHc3d1ljZelz82bNwEUD+iekZFhdMrLywMAg68B+vr64qOPPgJQnCQy9cVDW6BEl/rXGjExMbLsdNPgwYMV16179+6l/IwfP16xn38LZa0dhpNRDCObgoIC3L17F8nJyVi6dCm6d++OBg0a4Pjx4/auGmMF/NRLaXibMAxTVnB/w8hl7dq1OHnyJADg/fffN5lE0aegoAB9+/bF+PHj8fjxYwBAlSpVEBUVhfr160Oj0QAoTva8+eab+Omnn4z6unDhAh49egQXFxc0aNDAoE1ycjKICL6+vvy1N4XobvJ269YNRGR2MtZnjBo1SiTCJk2ahMLCQtXqbKkulbJ582bk5ubKtr99+zYSExNVqcvTTFlqh+FkFMMYxN/fH507d5ZMMTExpb6acv78ebRr144TUgzDMAzDMCpRVFSE6dOnAwC8vb0xcuRIWeWICAMHDsTmzZsBFI83tGbNGty8eRMHDx7EmTNncOzYMVSvXl2Ueffdd41+pU33+t3zzz8vnhoqydGjRwEUDwKuS3SZ48aNG2aXOTs7w9/fX7LM2dkZAESSrSTZ2dmy1q+UKlWqSOpmiCdPnuDu3buK/AYGBgIw/PqdEjw9PTF69GgAQFpaGr777jur/BnDUl1aQl5eHjZt2iTbfvXq1ZxIsYCy0g5TDCejGMYAERERSExMlExJSUlITU3FpUuX0KdPH2Gbl5eHYcOG8edlGYZhGMXs27dP3OV//fXX7V2dcgNvt38XGzduREpKCgBg4MCBRscpKsn8+fPFwN9Vq1bFsWPHMGDAAJHEAYDmzZtjzZo14veFCxfE2EUl0SWjTL1Wp1uf3Ff0AODgwYNGl+3fvx8A0KBBA/G1Ox265NS1a9cMllXrZmmzZs0AAKdPnzb66uChQ4cUJ0Nat24NADh79qx41dFSRo4cKcasmjlzJojIKn+GsFSXStAfczAhIUF2OZ2tRqNBcHCwrav1VFMW2mGK4WQUwyikdu3a2LBhA7p37y7+O3v2LHbt2mXHWjEMwzAMwzydzJs3T8zrvi5njgsXLojxXzQaDTZu3Gj0tbmYmBg0bdpU/N66datBO93g5ZcuXTJ4gbp69WqRAGrUqJGsegLFT2Bs2LCh1P+3b9/GsmXLAACvvPJKqeUNGzYEAPzwww+llhER4uPjZddBCZ06dYKfnx8KCgowe/Zsm607NjYWwcHB0Gq1GDNmjMkbvQUFBSZfWwsMDES3bt0AABcvXsSOHTsU18ccluhSKc2aNUPdunUBFCfhr169arbMH3/8IRKnUVFRNvugy7+FstAOUwwnoxjGAjQaDT755BPJfz///LOdasMwDMMwDPN0cubMGRw5cgQAEBoaipYtW8oqN2XKFPH62pAhQ9CmTRuT9i+++KKY//PPPw3anDp1CkBxMur9998XA3lnZGRgxowZGD58uLB1dXXF9evXZdXVz88PI0aMwJo1a8TTRMnJyejcuTMyMzNRtWpVjBo1qlS5/v37AwCWLl2KRYsWifZeunQJffv2FckzW+Pl5SUSffHx8YiPjxeJoZs3b2LIkCHYv38/vLy8FPl1dXXFN998AycnJ2zZsgVdunTB0aNHRVJKq9Xi3LlzmDlzJsLDw0XCxRgDBw4U8wsXLlRUF3NYqktL0A1ertVqsWrVKrP2+q+WDRkyRLV6Pc2oqR3mHzgZxTAW0rhxY3h7e4vf6enpsssSEbZs2YJhw4bh+eefh7+/Pzw9PVGrVi306NEDy5YtK/XlEjk+d+zYgXfeeQcNGzZElSpV4OrqiooVK6Jx48YYPnw4NmzYgPz8fLO+rl+/js8++wyRkZGoXr063N3dUbVqVTRr1gwTJ040epJWEkMD0+bn52P58uWIjY1FUFAQ3N3dUaNGDcTFxRm8s2eM/Px8rFy5Er1790bt2rXh4+MDFxcXVKhQAWFhYejatSumTZuGo0ePlrp7efnyZVGvv/76S/zfrl07g19SLPnFE0PtysnJwcKFC9GhQwcEBwfD3d291IC8+j7lPH4u99Pw+liqA2u3Sck62FrfAHDgwAEMHjwYISEh8PDwQLVq1dC6dWvMnTsXWVlZiv1ZQ1ZWFubNm4fWrVujWrVq8PDwQEhICF577TUkJSXJ8qGWHtQ87nTYc1+opS8l2LL9MTExYn+tWLHCqJ2l/Y4+jhJ7bNHfyN1u+pSH2GYJjhj/AevitD6rV68W8z179pS17nPnzonX5TQaDSZOnGi2jG68IgASXeq4fv26SD517doV8+fPR9WqVeHu7o5q1aph8uTJeOutt8Q4UcOHD5f95bKRI0eiXr16eO211+Dj4wM/Pz80adIEycnJ8PLywoYNG0qNFwUUP43TunVrPHnyBG+//TZ8fHxQsWJF1KlTB4mJifj+++9lrd8SJkyYgL59+4KIMGnSJFSsWBEBAQEICgrC6tWrMWfOHDG2lBK6du2KVatWwdPTE7t370arVq3g5eWFypUrw8PDA/Xr18fEiRNFP2LOl7u7OwAgMTER9+7ds6ithrBEl5YyaNAgODkVX7avXLnSpG1RUZGom4eHh8En6oxRFuep5aUfVlM7jB7EMAwREQ0dOpQAEABq27atrDJBQUGiTIcOHWSVOXHiBDVp0kSUMzaFhYXRiRMnZPts1qyZWZ8AKDg42KSvOXPmkLe3t0kfLi4uNGbMGCooKDDpKzg4WJRJSkqi1NRUaty4sUnfvXr1ovz8fJN+k5OTKTw8XFZ7AdD69esl5dPT02WXNaSHku06duwYhYSEGCyblJQkyun/n56ebrKNRERJSUmy9xuRdTqwdpvo18HW+i4oKKC33nrLbHt+++03xdtMDiX392+//Sb5z9A0bNgwszpWSw9qHXdE6uyLtm3bCrvly5ebXL8a+lKCPdtvab+jw5Fijy36GyW6ISofsc0SHDX+Wxun9QkLCxN2e/bskbVdRo4cKcrIPT/77LPPRJnQ0NBSy7dt20YAKCgoiPLy8mjkyJFUpUoV8vT0pCZNmtCyZcuIiGj8+PHk5eVFDRs2pB07dphcp07HU6dOpUePHtGUKVMoPDycPDw8qEqVKvTqq6/S+fPnTfrIycmhiRMnUu3atcnNzY2qVq1K/fv3pzNnzhDRP7GmZJzRX7e5+hk7xrRaLX377bfUtGlT8vT0JH9/f2rfvr1ot+5YKdknmfNLRHTt2jX66KOPqHHjxlShQgVydnamgIAAatmyJY0dO5YOHTpkcrvoiI2NFdtg6dKlssrIwRJdyr3W0Lfr06cPEUnbcezYMaNld+zYIez69+9PRNL+cty4cUbL6h+Tapynlrd+WC3tMP/AySiG+RulySitVkteXl6SDs4cO3fuLNUJV65cmVq1akUxMTGlLnB9fX3pl19+Menzf//7n6QeAMjV1ZUaNWpEsbGx1LJlSwoICBDL/Pz8jPoaO3ZsqY67Tp06FBMTQw0aNCCNRiNZFhcXZzJY6Ldn7dq1kuRdeHg4tWvXjpo0aULOzs4Sv6NHjzbq88aNG1SpUiWJfcWKFally5bUoUMHat26NYWEhEjqunbtWomPW7duUefOnalz587k4eEh7Fq0aCH+158mTJhgtF2LFy+mChUqlNpejRs3Jg8PjzJLRlmrA2u3CZE6+tZqtTRgwIBSuqxXrx7FxMRITgYDAgJo5cqVik6M5KBf74SEBMl21O3v+vXrlzo++vTpQ0VFRUb9qqUHNY47IvX2hdykghr6UoK9229pv0PkeLHHFv2NkmRUeYhtluCo8d8WcVpHWlqasHFxcaHc3Fyz26WgoIAqV64syq1YsULW9vzkk08kx3VJ/vvf/xIA6tq1qyx/jGOgv1/79etnE5+W6JLIumTUd999J/579913jZbt37+/sNMlBR0hGVUe+2E1tMNI4WQUw/yN0mTUsWPHJJ3bf/7zH5P2qamp5OPjI+xfeOEF2rdvH2m1Wondr7/+Krl7HRwcTFlZWQZ9nj17VnIi6u/vT/Pnz6cHDx6Usj116hR9+OGHRoPF999/L2lPixYtKDk5WWJz+fJlevnllyV206dPN9pm/UChOzHt0aMHpaamSuyuXr1K7dq1E7ZOTk6UkpJi0Oe7774r7GrUqEHbtm0zeMGfmZlJa9eupY4dO9K6detk1dHQ0wTmyvj6+hIA6tixI/35558Su/v379P9+/fFb7WCvC11ULJ9creJGvomIlqyZIlku8XExJTSRnJyMjVt2pQASC5A1EhG6fw3bdqUTp48KbG7dOkSdejQQVLfr7/+2qhftfSgxnFHpN6+kJNUUEtfSrBn+4ks73ccPfZY0t8Qyd9u5SW2KcWR478t4/Ty5cuFr4iICDNbpZidO3eKMs7OzpLjwRT6F8vNmzcvtbxPnz4EgCZNmiTLH+MY6D8pVLVqVZv4tESXRNYlo3Jzc8VNhcqVK9OTJ09KlcvKyhIJ/mrVqlFhYSER2T8ZVV77YTW0w0jhZBTD/I2SZJRWq6UuXbpIOszff//dZJno6Ghh2717d4NBREdubq7kUVNjnXGLFi0kneTZs2fNNZNycnJK/Zefn0/VqlUTvpo2bWr0Lk9RURH16NFD2Lq6utLVq1cN2pa82z5w4MBSF0D69apRo4awNZbcq127trD56aefzLaXiEQwNldHS5JRAKhLly5mHycmUi/I20oHOizZJmro+9GjR5IL+sjISHr8+LFB2+zsbKpXr55kG6uRjAJA9evXp+zsbIO2T548kZz0+Pn5Gbw4JCqbZJStjjs194WcpIIa+lKCvdtPZHm/48ixp2S7bJ2MKk+xTSmOHP9tGaf1E1sDBgyQ5WvcuHGSY1Uur7/+uijXu3fvUstDQ0MJMP1KIeN4XL16VXK8XrlyxWqfluiSyLpkFBHR4MGDxf9btmwpVW7RokVi+dixY8X/9kxGled+WA3tMFI4GcUwfyM3QFy6dIl69eol6ZzMBaKjR48K20qVKlFmZqbZ+uiXqVGjRqkOdu/evZI6GApKclmzZo3wo9FozCbWbt26Je7MA6CPP/7YoJ1+oKhYsaLRC3gdU6ZMEfaxsbEGbdzc3ITNo0ePZLXPFNYmo9zc3OjatWuyyqkR5G2pAx1Kt4ka+iYiWrVqlbBxdnamc+fOmfS5f/9+2QkAJZQ84Tlw4IBJ+4sXL5Krq6uwX7RokUE7NfRQsr62Ou7U3Bfmkgpq6UsJ9my/Dkv6HUePPUTqJqPKU2xTgqPHf1vGaf0xW4ztj5K88MILku1jyfThhx9KfD548EC8RnThwgWr2sSUPe7u7mLfJiYmWu3PEl0SWZ+M2rNnj/jfUMI0KipKLNd/8sieyajy3g/bWjuMFP6aHsMY4PTp03jppZckU2xsLMLDwxEaGorNmzcL2w4dOmDx4sUm/el/+WLo0KGoWLGi2Tq0bNkSderUAQDcuHED58+flyxfu3atmI+IiEBcXJycphlky5YtYr5t27Zo3LixSfvAwEDJJ0/1yxvj1VdfRYUKFUzaREVFifmS7dXh4eEh5k+fPm12vWrTrVs3BAUF2W39ttSBpaihb0Cqq3bt2qFu3bomfUZHR6Nhw4byKm0hjRo1Mvt58NDQULz00kvit5zjQy1sddzZc1+opS8lOJoW5fY7jh571KY8xTYlOHr8t2Wc1v+qXY0aNczaP3r0CCdPnrRqnQAQFhYm+X3q1CkQEby8vMTxwZQf9LVj6EuJSlGqS1sRGxuLmjVrAgC2bduG+/fvi2VpaWk4dOgQgOJzlUaNGpVZvUxR3vthW2uHkcLJKIYxQGZmJnbt2iWZkpKSkJqaKmzCwsKQkJCAXbt2wdvb26S/gwcPivnY2FjZ9WjQoIGYL3lype+zd+/esn0a4tdffxXzXbp0kVXm5ZdfFvPnzp1DTk6OSftWrVqZ9al/cWXs8+jNmjUT84MGDcLhw4fN+lUT/eBmD2ypA1vUwVb6BoDjx4+L+c6dO8vyKVe/lqKfZJJbD/12lDW2Ou7suS/U0pcSHE2LcvsdR489alOeYpsSHD3+2zJO3717V8z7+/ubtb9w4QIKCwvF706dOqFz585mp5YtW0r8vPDCC5LfUVFRICLk5eXByYkvn8ob+tq5c+eO1f6U6tJWODk5YdCgQQCAJ0+eYN26dWJZQkKCmB8yZEiZ1ckc5b0ftrV2GCku9q4Aw5RX0tPT8eeff5o9KSEinD17VvyeMWMGvvzyS1nr+OOPP8S8fuDTarVISUkRv/VP/JRSWFgoyfTLvZuvb6fVapGeno6IiAij9tWqVTPr08vLS8w/fPjQoM17772HpKQkAEBqaiqioqIQFhaGl156CdHR0WjTpg0CAwNltcEWhIaGltm6SmJLHViKGvoGgIKCAoku9S+OTVG/fn1ZdpZiST3u3LmD7Oxs+Pn5qVUto9jiuLPnvlBLX0pwRC3K6XccPfaoTXmLbXIpD/HflnE6Ly9PzHt6epq1179p6Ofnh127dslaz5IlS8RFs7+/v+zjnCkf6GtHX1OWolSXtmTIkCGYOXMmgOIE1KhRo0BE4klYZ2dnvPbaa2VaJ2M8Df2wrbXDSOFkFMMYoG3btti3b5/4XVhYiOvXryM5ORmzZ8/GoUOHUFhYiPj4eDx58gSzZ8826is7OxtFRUXi9y+//GJRnbKzs8V8ZmYmiEj8rlKlikU+gdJ3BypVqiSrXOXKlSW/MzMzTdq7ubkpqpcx4uLiMGPGDHz88cfQarUAik8+U1NTxYVWw4YN8corr+CNN95A9erVbbJeY/j6+qrq3xS21IGlqKFvwHJdyrWzFEvrkZWVZZdklC2OO3vuC7X0pQRH1KKcfsfRY4/alLfYJpfyEP/VitP67TbGpUuXxPwzzzwjyy8A7N27V8xHRkZCo9HILss4PnK044i+DVG3bl00b94cJ06cwK+//oqUlBRkZGQgLS0NQPHTgGV5U9YUT0M/XNb7998GP2fKMDJwcXFBcHAw4uLicODAAbz55pti2Zw5c7Bz506jZW2VRded0AFAfn6+ZJm7u7vFfkv6ktuhl7Qr6UdNJk6ciJMnT2LQoEHw8fEptfyPP/7AlClTUKdOHcyZM0fVutjzcX1b6sBS1NA3UPz4uT5ydan2NrC0HmV5fNgae+4LtfSlBEfUopx+x9Fjj9qUx9gmh/IS/20Vp/WHQXj8+LHZuulftMq9IC8oKMDu3bvFb0d//ZRRzqNHj8S8uaE15KBUl7Zm6NChYj4hIQHfffedwWX25mnoh22tHUYKJ6MYRiEajQZff/215HHRUaNGlbpg0VHyaYjjx4+Dir9kqWiaNm2a8FFyEFpr7vqXrJ+597KN2ckZGNeWNGrUCCtXrsT9+/dx+PBhfPbZZ+jUqZNk4NSHDx9i/Pjx+OKLL8q0brZC/6kGQ9hSB5aihr4BlBqI0lJd2hpL62FuYE05mNODWthzX6ilLyU4qhbN4eixR23Ka2wzR3mK/7aI0/pPSJh7OgKQXrTKvXD86aefxEDQHh4e5T4ZFRMTA41GgxUrVljtw5q+05HQ144tnuhUqktbM2DAALi6ugIoTkZt2LABQPExXZYflTB3XvI09MO21g4jhZNRDGMBrq6umDdvnvh9+fJlLFiwwKCtj4+P5D3l27dvW71+Ly8vyWsa+mMkKMXHx0fyPnR6erqscvqPwgP266BdXV3RunVrTJo0Cbt27cLdu3excOFCyYnC1KlTHeI9b92JA1B8J9Yc5gZYtKUOLEUNfQPFryHp6/Ly5cuyysnVr6XI9a9v5+LigoCAgFI2ttaDWthzX6ilLyU4qhbN4eixR23Ke2wzRnmM/9bE6eDgYDF//fp1s3XTf5JP7qt2y5YtE/M9e/a0yyvVZcWKFSswbdo0yVAU/wZu3Lgh5vU1ZSlKdWlrKlWqhK5duwIArl69igcPHgAAXnnlFUmyVym2Pi95GvphW2uHkcLJKIaxkJiYGHTo0EH8jo+PlzzKqc+LL74o5o8ePWqT9ev7PHDggFW+mjRpIuaPHTsmq4z+1zH8/f3x7LPPWlUHW+Ht7Y233npL3CUCiu+wGNvu+q+7qP1euP4FhJw7aWfOnDFrY0sd6FC6TdTQNwDJ53/l6lKunaVYUo/69esbfDRdDT2ohT33hVr6UoIjalEOjh57AHX74KcptulT3uO/kjhdt25dMX/x4kWzvvXHn5Lz1Fh6ejo2b94MoDh5NWnSJLNlHJ1atWrhueeeM5hUW7FiBT755JN/VTLq2rVrkrcX6tWrZ7VPpbpUA0NfzLP2K3pqnJeU535YDe0wUjgZxTBW8J///EfMZ2RkYNGiRQbt9D8Fvnr1apu8btOxY0cxv2nTJvGIuSW0adNG4kvO3ZBVq1aJ+aioKIcb7DMmJkZyIpaRkWHQTv8xfmPJRFtRq1YtMX/69Gmz9j/++KNZG1vqQIfSbaKGvgGpLn/44QfJ57oNkZubi+3bt9tk3cbYvn07cnNzTdpotVrJRVZUVJRBOzX0oBb23Bdq6UsJjqhFOTh67AHU7YOfxtgGPD3xX06c1v9aoJwLX/2LVv2vSRpj3Lhx4rjo06eP7K99OTIJCQk4f/48evXqZe+qOAT6XwetUqWKooHtjaFUl2rw8ssvS566DgkJMXq+IRc1zkvKcz+shnYYKZyMYhgriI6ORnR0tPg9a9Ysg4PsvfHGG2IAz7S0NMTHx1u97uHDh4tXMB4+fIj33nvPYl/Dhg0T87du3ZK8gmiITZs2Se5ajBgxwuJ1K0HJXfP8/HxJwDP0mhQg/Rys2ne39O8O6ScrDLFp0yb8/vvvZn3aUgc6lG4TNfQNAIMHDxbz169fN/oqrI74+HiziSJrycnJEZ9UNsbSpUvFV20A4PXXXzdop4Ye1MKe+0ItfSnBEbUoB0ePPYC6fXB5iW1KceT4b+s4rX+Odf78ebPHVXR0tLhwvXPnjsknx5YuXSqeigoICDDbdqZ8cuLECTHftm1bm/hUqks1cHNzw71798T4fmlpaVYnbdQ4LynP/bAa2mFKQAzDEBHR0KFDCQABoLZt28out3v3blEOAH3zzTcG7WbOnClsNBoNTZs2jZ48eWLSd2ZmJs2bN4/69etncPm0adMk6x41ahQ9evTIqL/79+/T559/bnBZ3759hR9XV1favHmzQbsjR45QhQoVhG2jRo2osLDQoG1wcLCwS0pKMtlWIqL09HRJewwtj4qKoq1bt1JBQYFJXx9++KHw4+bmRpmZmQbtPvjgA2HXuHFjysrKMltPpe3SsXXrVkn71q9fb9DuwIED5OfnJ7ENDg426teWOiCybJuooW8iom7dugm/7u7utHv3boN2a9asIScnJ9nbTAn6+xsAOTk50Zo1awza/vzzz+Tp6Sls27dvb9SvWnqw9XGnQ6190bZtW2G3fPlygzZq6UsJ9mw/keX9jqPHHkv6GyL52608xDZLcNT4r0acDg0NFXaJiYkmfRIRtWzZUtg3b96c8vLyStmsWLGCXF1dhd3GjRuN+tPXmqlp6NChBsunpKTQO++8Q2FhYeTp6Uk+Pj7UqFEjmjZtmlG969Y5depUKiwspC+++IIiIiLI09OT/P39qVu3bnT8+HGTZfWPi+XLl5use8k+ypr1Oxrt27cX7Vy8eLHN/CrVJZH8aw19uz59+lhdV30Njxs3zqidWucl5bUfVks7zD9wMoph/sbSZBSR9MQnODjY4Im+Vqul3r17SzrCZ555hj744APatGkT7d+/n/bu3UsbNmygqVOnUqdOncSJUsuWLQ2ut7CwkGJjY0v5nDhxIm3ZsoUOHjxIO3fupHnz5lHv3r3Jw8OD/Pz8DPrKyMigwMBAia8+ffrQmjVraP/+/bRp0yYaMWIEubi4iOUeHh506tQpo9tFjWSUblnlypVp6NCh9NVXX9H27dvp0KFDtGfPHpo/fz61atVK4mfMmDFG1/n777+TRqMRtt7e3tSmTRvq0aMHxcXFUVxcHE2ePNmqdukoKCigevXqibLOzs70xhtv0NatW2n//v20Zs0aGjBggLiQHTRokKwgb0sdWLpN1NA3UfE+1z8xcXJyokGDBtGGDRvENuvVq5dY3r9/f1nbTAn6+7tfv35ivmfPnuL42LhxIw0dOlSShPD29qaUlBSjftXSg1onaGrtCzlJBbX0pQR7tp/I8n7H0WOPJf2Nku1WHmKbJThq/FcjTk+YMEGWnY6dO3dKfDds2JCWLVtGSUlJlJCQQJ06dZIsnzt3rkl/vXr1osDAQKOTs7MzAYaTUUuWLJEkvby8vCS/Q0JC6OLFi6XK6fQ9efJk6ty5MwHFF/E+Pj6SffDLL78YLat/XKxbt44CAwPFur29vSVtaN68uc3W70jk5uaSh4cHASAXFxe6ffu2zXwr1SWR4yej1DovKY/9sJraYf6Bk1EM8zfWJKO2bdsm6eCWLFli0K6goIBGjx4tsZUzmbqYevjwIfXs2VO2L1NJiHPnzlFQUJAsP76+vmY7fzWTUXKn7t270+PHj02ud/LkySZ9lNSDpReFRETHjh2TnMwZm8aPH09JSUmygjyRbXVgyTYhUkffRMV34Ly8vMz6GTx4sKJtJpeS+1v/5MvY5OHhQXv37jXrWw09qHmCpsa+kJtUUEtfSrBn+63pdxw99ljS38jdbkSOH9ssxRHjvxpx+tSpU8I2JCRE1rZ58803za7Xw8ODFixYIMufMTZt2iSSqevWrZMs2759O2k0GvLy8qJPP/2Ubt68SUTFx+Phw4epefPmBIAiIiKoqKhIUlan74oVK1JAQACtX7+e8vPzxfZo0KABAaAWLVqUqpOhZFTJZVOnTjXZLmvW70hs2LBB7O+uXbva1Lcluhw8eLAo07FjR6N29kpGEal3nlre+mE1tcP8AyejGOZvrElGERE1bdpUlA8NDTX5ePrBgwepU6dO4m6aoUmj0VCTJk3o008/pStXrphct1arpfXr14uTA2NTREQEff311yZ93bt3j/7v//6PvL29DfpwdXWlAQMG0F9//WV2m9g6UDx8+JBmzZpFbdq0ITc3N5Ntfe6552jx4sWk1WrNrpeo+PWqQYMG0XPPPUc+Pj6SO/W2TEYREZ04cUKiF/2pZs2alJCQQESkOLFiSx0o3Sb62FrfRETnz5+nmJgYg74qVapEs2bNsmibycHQ/p41axZVqlTJYH3atGlDZ8+ele3f1npQ+wTN1vtCSVKBSB19KcFe7be23yFy7NijtL9RqhtHjm3W4GjxX604rf8E+pEjR2Rtl+nTp0ueZtRNLi4u1KNHDzp//rxZP6ZITk4W22rixImSZYWFhVS7dm0CYPSVpHv37lH16tUJAG3atEmyTF/fBw8eLFX2xIkTYnnJ/WHLZJQl63ck9J9W/fHHH23uX6ku+/TpI+x79+5t1M6eySgi9c5Ty1M/rLZ2mGI0RCp/y5xhGKNkZ2fj0KFDuHr1Ku7fvw8XFxdUrFgRderUQUREBCpXrqzYZ3p6Oo4ePYqMjAzk5ubC19cXISEhaNasGYKCgmT7efz4MQ4cOIC0tDTcv38fFSpUQK1atRATE4MKFSoorpetefz4MU6dOoXU1FTcunULjx49gre3N6pVq4YmTZpIPrvrqCQnJ+PYsWO4d+8eAgICEB4ejujoaDg7O1vt21Y6sAY19J2amorDhw/j1q1b8PPzQ0hICGJjY+Hm5qZCC0zz5MkTJCUlIS0tDdnZ2QgMDERkZCTCw8Mt8qemHtTA3vtCDX0pwd7ttwZHjj1q4+ixzRocLf7bMk6vW7cOAwYMAFA8MP/ixYtllcvJycHevXtx+fJlEBFq1aqFqKgoBAYGyl63IW7fvo0WLVrgypUriIuLw+bNmyWDR//8889o3749wsPDceHCBaN+RowYgWXLluHtt9/Gt99+K/6PiYnB/v370aZNG6ODsD/zzDO4du0atm/fjq5du5Yqu3z58lIf0NAtmzp1KqZNm2a0Xtas31G4ffs2atasiYKCAtSuXRupqalwcrLtt7uU6rJ169Y4cuQIAJTa546IWucljt4Pl4V2mL+xczKMYRiGYRiGYRjGKIWFhRQWFkZA8XhH9+7ds1td8vPzKTIyUjxxlpOTU8rm008/JaD4YwemxpvSPSHSpUsXSXndkyxjx441Wg/dUzmrVq0yWNYWT0ZZsn5HYfr06eLJloULF6qyDiW6LCgokDyp9+WXX6pSJ8Z6ykI7TDGc4mMYhmEYhmEYxmFxdnbGlClTAAB5eXlYsGCB3eoycuRIHD58GFWqVMHWrVvh4+NTyubmzZsAgPz8fGRkZBid8vLyAAAPHz40uC5fX1+j9fDw8AAAFBQUWNsko9h7/Zby+PFjfPXVVwCAZ599FsOGDVNlPUp0uXXrVjx48ED8jo6OVqVOjHWUlXaYYjgZxTAMwzAMwzCMQzNw4EA0adIEADB37lzk5OSUeR3mzp2LZcuWwc3NDT/88AOCg4MN2hUVFQEAunXrBioeo9fktG/fvjJsxdPPggULcPv2bQDAjBkz4Orqqtq65Ojy4MGDGDlypPgdERGBiIgI1erEWE5ZaofhZBTDMAzDMAzDMA6Ok5MTvvzySwDA3bt3MWfOnDJd/549ezB+/HgAxResUVFRRm11Y1JduXKlTOrG/ENOTg5mzJgBAIiMjBRjOqmFMV2OHj0a7du3R2hoKKKjo0WCQ6PR4IsvvlC1ToxllLV2GMDF3hVgGIZhGIZhGIYxR2RkJMgO315KSUlBv379UFRUhLFjx2L48OEm7Vu3bg0AOHv2LC5fvoxnn322DGppHt0gzPbYhmWFr68v7ty5U6brNKTLw4cP49SpU5L/3N3dsXDhQsTGxpZl9RiZ2EM7/3b4ySiGYRiGYRiGYRgDZGdno0ePHsjKykKXLl3w+eefmy0TGxuL4OBgaLVajBkzBlqt1qhtQUEBcnNzbVllo+i+VJaVlVUm6/u34+TkhICAADRt2hQTJkxASkoKhg4dau9qMYzDwMkohmEYhmEYhmEYA7z66qu4cOEC6tati3Xr1sn6xLurqyu++eYbODk5YcuWLejSpQuOHj0qklJarRbnzp3DzJkzER4ejuTkZJVbUUz9+vUBAImJibh161aZrPPfSnJyMoqKinDv3j389ttvmDVrFmrVqmXvajGMQ8Gv6TEMwzAMwzAMwxggMTERAHDt2jWEh4cbtevfvz/mzZsnfnft2hWrVq3CiBEjsHv3buzevRvu7u7w8fHBgwcPJF+h02g06jVAj8GDB2P27NlISUlBUFAQAgMD4ebmhpo1a+LQoUNlUgeGYRgdnIxiGIZhGIZhGIYxQU5Ojskv+GVnZ5f6b8CAAYiOjsZXX32FxMREpKWlISsrC35+fggLC0NkZCR69+6NyMhINasueP7557Fnzx7Ex8fj+PHjyMjIMPkKIcMwjJpo6GkewY5hGIZhGIZhGIZhGIZxKHjMKIZhGIZhGIZhGIZhGKbM4GQUwzAMwzAMwzAMwzAMU2ZwMophGIZhGIZhGIZhGIYpMzgZxTAMwzAMwzAMwzAMw5QZnIxiGIZhGIZhGIZhGIZhygxORjEMwzAMwzAMwzAMwzBlBiejGIZhGIZhGIZhGIZhmDKDk1EMwzAMwzAMwzAMwzBMmcHJKIZhGIZhGIZhGIZhGKbM4GQUwzAMwzAMwzAMwzAMU2b8P9sXbt+B8Hb0AAAAAElFTkSuQmCC",
      "text/plain": [
       "<Figure size 1200x1200 with 2 Axes>"
      ]
     },
     "metadata": {},
     "output_type": "display_data"
    }
   ],
   "source": [
    "gs = gridspec.GridSpec(2, 1, height_ratios=[8,3])\n",
    "ax1 = plt.subplot(gs[0])\n",
    "ax2 = plt.subplot(gs[1])\n",
    "MS=12\n",
    "LW=3\n",
    "\n",
    "ax1.grid()\n",
    "ax2.grid()\n",
    "ax1.axvline(0,c='k',lw=2)\n",
    "ax2.axvline(0,c='k',lw=2)\n",
    "ax1.annotate(xy=(-0.55,2e-3),text='reconstructed as\\nupgoing events',color='darkgray',fontsize=20)\n",
    "ax1.annotate(xy=(0.05,2e-3),text='reconstructed as\\ndowngoing events',color='darkgray',fontsize=20)\n",
    "\n",
    "\n",
    "ax1.errorbar(file['x'],file['data'],xerr=0.1,yerr=file['data']*0.01,c='k',label='data',fmt=',',marker='o',markersize=MS)\n",
    "ax1.errorbar(file['x'],file['MUPAGE'],xerr=0.1,yerr=0,c='tab:orange',label='MUPAGE',fmt=',',marker='d',markersize=MS)\n",
    "ax1.errorbar(file['x'],file['CORSIKA'],xerr=0.1,yerr=file['CORSIKA_err'],c='tab:purple',label='CORSIKA',fmt=',',marker='s',markersize=MS)\n",
    "\n",
    "# ax2.axhline(1,c='k',ls='--')\n",
    "ax2.errorbar(file['x'],np.divide(file['data'],file['data']),xerr=0.1,yerr=0,c='k',label='data',fmt=',',marker='o',markersize=MS)\n",
    "ax2.errorbar(file['x'],np.divide(file['MUPAGE'],file['data']),xerr=0.1,yerr=0,c='tab:orange',label='MUPAGE',fmt=',',marker='d',markersize=MS)\n",
    "ratioerr=np.divide(file['CORSIKA_err'],file['data'])-np.divide(file['CORSIKA'],np.square(file['data']))*file['data_err']\n",
    "ax2.errorbar(file['x'],np.divide(file['CORSIKA'],file['data']),xerr=0.1,yerr=ratioerr,c='tab:purple',label='CORSIKA',fmt=',',marker='s',markersize=MS)\n",
    "\n",
    "ax1.set_yscale('log')\n",
    "ax1.set_title('KM3NeT/ORCA1 Preliminary')\n",
    "ax1.set_ylabel('Events per second')\n",
    "# ax1.set_xticks(ticks=[],major=False, minor=False)\n",
    "ax1.tick_params(labelbottom=False)\n",
    "ax2.set_xlabel('Reconstructed bundle direction $\\cos(\\\\theta_{\\mathrm{zenith}}^{\\mu \\, \\mathsf{bundle}})$ (JMuon)')\n",
    "ax2.set_ylabel('Ratio to data')\n",
    "ax1.set_xlim(-1.05,1.05)\n",
    "ax2.set_xlim(-1.05,1.05)\n",
    "ax2.set_ylim(0.,1.5)\n",
    "ax1.legend(title='Events without\\nquality selection',markerscale=1.1)\n",
    "plt.tight_layout()\n",
    "plt.savefig(SAVE_DIR+'ORCA1_zenith.pdf')"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "celltoolbar": "Edit Metadata",
  "kernelspec": {
   "display_name": "Python 3 (ipykernel)",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.10.8"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

